A Comparison of Two Dynamic k-d Trees

Two methods have been proposed for building and modifying a dynamic k-d tree. One method stores the dynamic tree as a single k-d tree and rebalances that tree by rebuilding subtrees within the tree when those subtrees become unbalanced due to insertion of a k-dimensional tuple into the tree or deletion of a tuple from the tree. A second method composes a dynamic tree as a set of static k-d trees whose sizes are increasing integer powers of two; this tree's balance is maintained by rebuilding a static tree within the set upon insertion or deletion of a tuple. This article describes insertion and deletion algorithms for the second method, and compares the performance of the second method to the performance of the first method.

==> anc/KdTreeDynamic/Constants.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The Constants class specifies various constants.
 * <p>
 */
public class Constants {

    public static final boolean NLOGN = true;

    protected static final int INSERTION_SORT_CUTOFF = 15;
		
    protected static final int MEDIAN_OF_MEDIANS_CUTOFF = 15;

    protected static final int NLOGN_CUTOFF = 4096;

    protected static final int KNLOGN_CUTOFF = 4096;

    protected static final int MERGE_CUTOFF = 4096;

    protected static final int MULTI_THREAD_CUTOFF = 16384;

    public static final boolean AVL_BALANCE = false;

    protected static final int HEIGHT_DIFF = 1;
    
    public static final boolean ENABLE_DEBUG = false;

    public static final boolean ENABLE_1TO3 = true;

    public static final boolean ENABLE_PREFERRED_NODE = true;

    public static final boolean ENABLE_LINKED_LIST = true;

    public static final boolean ENABLE_INSERTION_REBALANCE = true;

    public static final boolean ENABLE_DELETION_REBALANCE = true;

    public static final boolean ENABLE_HISTOGRAMS = true;

    public static final boolean ENABLE_TUPLE_COPY = false;

    public static final int MAX_POWER_OF_2 = 31; // Max array size = 2^31-1

    protected static final long MILLISECONDS_TO_SECONDS = 1000L;

} // class Constants


==> anc/KdTreeDynamic/KdNode.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.LinkedList;
import java.util.List;
import java.util.TreeSet;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdNode} class stores a point of any number of dimensions
 * as well as references to the "less than" and "greater than" sub-trees.
 * </p>
 */
public class KdNode {
    
    protected long[] tuple;
    protected TreeSet<String> values = null;
    protected int height = 0; // a pathological tree may be 2^31-1 deep
    protected KdNode ltChild = null;
    protected KdNode gtChild = null;

    /**
     * <p>
     * KdNode constructor
     * 
     * @param coordinate - a key/value Pair
     * <p>
     */
    public KdNode(final Pair coordinate)
    {
        final int numDimensions = coordinate.getKey().length;
        tuple = new long[numDimensions];
        System.arraycopy(coordinate.getKey(), 0, tuple, 0, numDimensions);
        values = new TreeSet<String>();
        values.add(coordinate.getValue());
        height = 1;
    }

    /**
     * <p>
     * KdNode constructor
     * 
     * @param key - a long[] key
     * @param value - a String value
     * <p>
     */
    public KdNode(final long[] key,
                  final String value)
    {
        final int numDimensions = key.length;
        tuple = new long[numDimensions];
        System.arraycopy(key, 0, tuple, 0, numDimensions);
        values = new TreeSet<String>();
        values.add(value);
        height = 1;
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected int verifyKdTree(final int[] permutation,
                               final ExecutorService executor,
                               final int maximumSubmitDepth,
                               final int depth) {

        if (tuple == null) {
            throw new RuntimeException("point is null");
        }

        // Look up the partition.
        final int p = permutation[depth];

        if (ltChild != null) {
            if (ltChild.tuple[p] > tuple[p]) {
                throw new RuntimeException("node is > partition!");
            }
            if (MergeSort.superKeyCompare(ltChild.tuple, tuple, p) >= 0) {
                throw new RuntimeException("node is >= partition!");
            }
        }
        if (gtChild != null) {
            if (gtChild.tuple[p] < tuple[p]) {
                throw new RuntimeException("node is < partition!");
            }
            if (MergeSort.superKeyCompare(gtChild.tuple, tuple, p) <= 0) {
                throw new RuntimeException("node is <= partition!");
            }
        }
        
        // Count this node.
        int count = 1 ;

        // Search the < branch with a child thread at as many levels of the tree as possible.
        // Create the child thread as high in the tree as possible for greater utilization.

        // Is a child thread available to build the < branch?
        if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

            // No, so search the < branch with the current thread.
            if (ltChild != null) {
                count += ltChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }

            // Then search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }
        } else {

            // Yes, so launch a child thread to search the < branch.
            Future<Integer> future = null;
            if (ltChild != null) {
                future = executor.submit( ltChild.verifyKdTreeWithThread(permutation, executor,
                                                                         maximumSubmitDepth, depth + 1) );
            }
        
            // And simultaneously search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }

            // If a child thread searched the < branch, get the result.
            if (future != null) {
                try {
                    count += future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
        }

        return count;
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param dim - the number of dimensions
     * @param q - the leading dimension that permutes cyclically
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected int verifyKdTree(final int dim,
                               final int q,
                               final ExecutorService executor,
                               final int maximumSubmitDepth,
                               final int depth) {

        if (tuple == null) {
            throw new RuntimeException("point is null");
        }

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < dim) ? q : 0;

        if (ltChild != null) {
            if (ltChild.tuple[p] > tuple[p]) {
                throw new RuntimeException("node is > partition!");
            }
            if (MergeSort.superKeyCompare(ltChild.tuple, tuple, p) >= 0) {
                throw new RuntimeException("node is >= partition!");
            }
        }
        if (gtChild != null) {
            if (gtChild.tuple[p] < tuple[p]) {
                throw new RuntimeException("node is < partition!");
            }
            if (MergeSort.superKeyCompare(gtChild.tuple, tuple, p) <= 0) {
                throw new RuntimeException("node is <= partition!");
            }
        }
        
        // Count this node.
        int count = 1 ;

        // Search the < branch with a child thread at as many levels of the tree as possible.
        // Create the child thread as high in the tree as possible for greater utilization.

        // Is a child thread available to build the < branch?
        if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

            // No, so search the < branch with the current thread.
            if (ltChild != null) {
                count += ltChild.verifyKdTree(dim, p + 1, executor, maximumSubmitDepth, depth + 1);
            }

            // Then search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(dim, p + 1, executor, maximumSubmitDepth, depth + 1);
            }
        } else {

            // Yes, so launch a child thread to search the < branch.
            Future<Integer> future = null;
            if (ltChild != null) {
                future = executor.submit( ltChild.verifyKdTreeWithThread(dim, p + 1, executor,
                                                                         maximumSubmitDepth, depth + 1) );
            }
        
            // And simultaneously search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(dim, p + 1, executor, maximumSubmitDepth, depth + 1);
            }

            // If a child thread searched the < branch, get the result.
            if (future != null) {
                try {
                    count += future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
        }

        return count;
    }

    /**
     * <p>
     * The {@code verifyKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#verifyKdTree verifyKdTree} method.
     * </p>
     * 
     * @param dim - the number of dimensions
     * @param p - the leading dimension that permutes cyclically
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    private Callable<Integer> verifyKdTreeWithThread(final int dim,
                                                     final int p,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     final int depth) {
        
        return new Callable<Integer>() {
            @Override
                public Integer call() {
                return verifyKdTree(dim, p, executor, maximumSubmitDepth, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code verifyKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#verifyKdTree verifyKdTree} method.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    private Callable<Integer> verifyKdTreeWithThread(final int[] permutation,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     final int depth) {
        
        return new Callable<Integer>() {
            @Override
                public Integer call() {
                return verifyKdTree(permutation, executor, maximumSubmitDepth, depth);
            }
        };
    }

   /**
     * <p>
     * The {@code searchKdTreeAL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeAL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int p,
                                          final int depth,
                                          final boolean enableAll)
    {
        // Create an enable array of all elements equal to enableAll, and call searchKdTree.
        boolean[] enable = new boolean[queryLower.length];
        Arrays.fill(enable, enableAll);
        return searchKdTreeAL(queryLower, queryUpper, executor,
                              maximumSubmitDepth, p, depth, enable);
    }

    /**
     * <p>
     * The {@code searchKdTreeAL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param q - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeAL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int q,
                                          final int depth,
                                          final boolean[] enable) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < queryLower.length) ? q : 0;

        // If the distance from the query node is inside the hyper-rectangle
        // in all k dimensions, append the k-d node to a list.
        final ArrayList<KdNode> result = new ArrayList<KdNode>();
        boolean inside = true;
        for (int i = 0; i < tuple.length; i++) {
            if (tuple[i] < queryLower[i] || tuple[i] > queryUpper[i]) {
                inside = false;
                break;
            }
        }
        if (inside) {
            result.add(this);
        }

        // Determine whether to search the < and > branches of the k-d tree.
        // If the partition dimension is not enabled, both branches are searched.
        final boolean searchLT = ltChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryLower, p) >= 0
                                            || !enable[p]);
        final boolean searchGT = gtChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryUpper, p) <= 0
                                            || !enable[p]);

        // Do both branches require searching and is a child thread available?
        if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

            // Yes, both branches of the tree require searching and a child thread is available,
            // so search the < branch with a child thread.
            Future<List<KdNode>> future =
                executor.submit( ltChild.searchKdTreeALWithThread(queryLower, queryUpper, executor,
                                                                  maximumSubmitDepth, p+1, depth+1, enable) );

            // Search the > branch with the master thread.
            List<KdNode> gtResult = gtChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                           maximumSubmitDepth, p+1, depth+1, enable);

            // Get the result of searching the < branch with the child thread.
            List<KdNode> ltResult = null;
            try {
                ltResult = future.get();
            } catch (Exception e) {
                throw new RuntimeException( "future exception for < subtree: " + e.getMessage() );
            }

            // Append the results of searching the < and > branches to the result (if any) for this KdNode.
            result.addAll(ltResult);
            result.addAll(gtResult);

        } else {
        
            // No, both branches do not require searching. Search the < branch with the master thread?
            if (searchLT) {
                List<KdNode> ltResult = ltChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                               maximumSubmitDepth, p+1, depth+1, enable);

                // Append the result of searching the < branch to the result (if any) for this KdNode.
                result.addAll(ltResult);
            }

            // Search the > branch with the master thread?
            if (searchGT) {
                List<KdNode> gtResult =  gtChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                                maximumSubmitDepth, p+1, depth+1, enable);

                // Append the result of searching the > branch to the result (if any) for this KdNode.
                result.addAll(gtResult);
            }
        }
        return result;
    }

    /**
     * <p>
     * The {@code searchKdTreeALWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#searchKdTree searchKdTree} method.
     * </p>
     * 
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    public Callable<List<KdNode>> searchKdTreeALWithThread(final long[] queryLower,
                                                           final long[] queryUpper,
                                                           final ExecutorService executor,
                                                           final int maximumSubmitDepth,
                                                           final int p,
                                                           final int depth,
                                                           final boolean[] enable) {
        
        return new Callable<List<KdNode>>() {
            @Override
            public List<KdNode> call() {
                return searchKdTreeAL(queryLower, queryUpper, executor,
                                      maximumSubmitDepth, p, depth, enable);
            }
        };
    }

   /**
     * <p>
     * The {@code searchKdTreeLL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeLL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int p,
                                          final int depth,
                                          final boolean enableAll)
    {
        // Create an enable array of all elements equal to enableAll, and call searchKdTree.
        boolean[] enable = new boolean[queryLower.length];
        Arrays.fill(enable, enableAll);
        return searchKdTreeLL(queryLower, queryUpper, executor,
                             maximumSubmitDepth, p, depth, enable);
    }

    /**
     * <p>
     * The {@code searchKdTreeLL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param q - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeLL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int q,
                                          final int depth,
                                          final boolean[] enable) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < queryLower.length) ? q : 0;

        // If the distance from the query node is inside the hyper-rectangle
        // in all k dimensions, prepend the k-d node to a list.
        final LinkedList<KdNode> result = new LinkedList<KdNode>();
        boolean inside = true;
        for (int i = 0; i < tuple.length; i++) {
            if (tuple[i] < queryLower[i] || tuple[i] > queryUpper[i]) {
                inside = false;
                break;
            }
        }
        if (inside) {
            result.addFirst(this);
        }

        // Determine whether to search the < and > branches of the k-d tree.
        // If the partition dimension is not enabled, both branches are searched.
        final boolean searchLT = ltChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryLower, p) >= 0
                                            || !enable[p]);
        final boolean searchGT = gtChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryUpper, p) <= 0
                                            || !enable[p]);

        // Do both branches require searching and is a child thread available?
        if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

            // Yes, both branches of the tree require searching and a child thread is available,
            // so search the < branch with a child thread.
            Future<List<KdNode>> future =
                executor.submit( ltChild.searchKdTreeLLWithThread(queryLower, queryUpper, executor,
                                                                  maximumSubmitDepth, p+1, depth+1, enable) );

            // Search the > branch with the master thread.
            List<KdNode> gtResult = gtChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                           maximumSubmitDepth, p+1, depth+1, enable);

            // Get the result of searching the < branch with the child thread.
            List<KdNode> ltResult = null;
            try {
                ltResult = future.get();
            } catch (Exception e) {
                throw new RuntimeException( "future exception for < subtree: " + e.getMessage() );
            }

            // Prepend the results of searching the < and > branches to the result (if any) for this KdNode.
            for (KdNode item : ltResult) {
                result.addFirst(item);
            }
            for (KdNode item : gtResult) {
                result.addFirst(item);
            }

        } else {
        
            // No, both branches do not require searching. Search the < branch with the master thread?
            if (searchLT) {
                List<KdNode> ltResult = ltChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                               maximumSubmitDepth, p+1, depth+1, enable);

                // Prepend the result of searching the < branch to the result (if any) for this KdNode.
                for (KdNode item : ltResult) {
                    result.addFirst(item);
                }
            }

            // Search the > branch with the master thread?
            if (searchGT) {
                List<KdNode> gtResult =  gtChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                                maximumSubmitDepth, p+1, depth+1, enable);

                // Prepend the result of searching the > branch to the result (if any) for this KdNode.
                for (KdNode item : gtResult) {
                    result.addFirst(item);
                }
            }
        }
        return result;
    }

    /**
     * <p>
     * The {@code searchKdTreeLLWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#searchKdTree searchKdTree} method.
     * </p>
     * 
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    public Callable<List<KdNode>> searchKdTreeLLWithThread(final long[] queryLower,
                                                           final long[] queryUpper,
                                                           final ExecutorService executor,
                                                           final int maximumSubmitDepth,
                                                           final int p,
                                                           final int depth,
                                                           final boolean[] enable) {

        return new Callable<List<KdNode>>() {
            @Override
            public List<KdNode> call() {
                return searchKdTreeLL(queryLower, queryUpper, executor,
                                      maximumSubmitDepth, p, depth, enable);
            }
        };
    }

    /**
     * <p>
     * The {@code nearestNeighbor} method is used to search the tree for all possible M
     * nearest geometric neighbors by adding them the the NearestNeighborHeap.  It
     * excludes branches of the tree where it is guaranteed that all the nodes in that
     * branch are farther way than the current farthest node in the NearestNeighborHeap.
     * </p>
     *
     * @param nnHeap - Instance of the NearestNeighborHeap.
     * @param q - the leading dimension that permutes cyclically
     */
    protected void nearestNeighbors(final NearestNeighborHeap nnHeap,
                                    final int q) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < nnHeap.query.length) ? q : 0;

        // Compare the query point to the node point.
        long comparison = MergeSort.superKeyCompare(nnHeap.query, tuple, p);

        // If query < tuple, descend the < branch to the bottom of the tree before adding a point to the
        // nearestNeighborHeap, which increases the probability that closer nodes to the query point will get added
        // earlier, thus reducing the likelihood of adding more distant points that get kicked out of the list later.
        if (comparison < 0L) {
            if (ltChild != null) {  // if not at the bottom of the tree yet descend the near branch unconditionally
                ltChild.nearestNeighbors(nnHeap, p+1);
            }
            // Check to see if the current node is closer to the query point than the farthest item in the
            // nearestNeighborHeap or if this component of the query is not enabled for nearest neighbor search
            // or if the heap is not full, and if so, add the node and descend the > branch.  Conversion of a
            // 64-bit long to a double may result in loss of precision because a double has a 52-bit mantissa.
            if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
                 ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
                 <= nnHeap.curMaxDist() ) {
                nnHeap.add(this);      // Attempt to add the current node to the heap...
                if (gtChild != null) { // ...and if not at the bottom, descend the far branch.
                    gtChild.nearestNeighbors(nnHeap, p+1);
                }
            }
        }
        // If query > tuple, descend the > branch to the bottom of the tree before adding a point to the
        // nearestNeighborHeap, which increases the probability that closer nodes to the query point will get added
        // earlier, thus reducing the likelihood of adding more distant points that get kicked out of the list later.
        else if (comparison > 0L) {
            if (gtChild != null) {  // if not at the bottom of the tree yet descend the near branch unconditionally
                gtChild.nearestNeighbors(nnHeap, p+1);
            }
            // Check to see if the current node is closer to the query point than the farthest item in the
            // nearestNeighborHeap or if this component of the query is not enabled for nearest neighbor search
            // or if the heap is not full, and if so, add the node and descend the < branch. Conversion of a
            // 64-bit long to a double may result in loss of precision because a double has a 52-bit mantissa.
            if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
                 ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
                 <= nnHeap.curMaxDist() ) {
                nnHeap.add(this);       // Attempt to add the current node to the heap...
                if (ltChild != null) {  // ...and if not at the bottom, descend the far branch.
                    ltChild.nearestNeighbors(nnHeap, p+1);
                }
            }
        }
        // query == tuple via comparison of super keys, so the query point is identical to the node point.
        // Add the node then descend both branches because (1) an identical point is by definition the
        // closest that won't get kicked out of the list later, and (2) the probability of finding nearest
        // neighbors is equal for both branches of the tree.
        else {
            nnHeap.add(this);
            if (ltChild != null) {
                ltChild.nearestNeighbors(nnHeap, p+1);
            }
            if (gtChild != null) {
                gtChild.nearestNeighbors(nnHeap, p+1);
            }
        }
    }

    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors) {
    
        // Create the heap and search the k-d tree for nearest neighbors.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors);
        nearestNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors,
                                               final boolean[] enable) {
    
        // Create the heap and search the k-d tree for nearest neighbors.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors, enable);
        nearestNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code bruteNeighbors} method is used to search the tree for all possible M
     * nearest geometric neighbors by adding them the the NearestNeighborList.  It
     * searches all branches of the tree in a brute-force manner.
     * </p>
     *
     * @param nnHeap - Instance of the NearestNeighborHeap.
     * @param q - the leading dimension that permutes cyclically
     */
    protected void bruteNeighbors(final NearestNeighborHeap nnHeap,
                                  final int q) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < nnHeap.query.length) ? q : 0;

        // Compare the query point to the node point.
        long comparison = MergeSort.superKeyCompare(nnHeap.query, tuple, p);

        // if not at the bottom of the tree yet descend the < branch unconditionally.
        if (ltChild != null) {  
            ltChild.bruteNeighbors(nnHeap, p+1);
        }

        // if not at the bottom of the tree yet descend the > branch unconditionally.
        if (gtChild != null) {  
            gtChild.bruteNeighbors(nnHeap, p+1);
        }

        // Check to see if the current node is closer to the query point than the farthest item
        // in the nearestNeighborHeap or if this component of the query is not enabled for nearest
        // neighbor search, and if so, add the node.  Conversion of a 64-bit long to a double may
        // result in loss of precision because a double has a 52-bit mantissa.
        if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
             ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
             < nnHeap.curMaxDist() ) {
                nnHeap.add(this);  // Attempt to add the current node to the heap.
        }
    }

    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code double, KdNode>>}
     */
    protected  List<Paire> findBruteNeighbors(final long[] query,
                                              final int numNeighbors) {
    
        // Create the heap and search the k-d tree via brute force.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors);
        bruteNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code double, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors,
                                             final boolean[] enable) {
    
        // Create the heap and search the k-d tree bia brute force.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors, enable);
        bruteNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code printKdTree} method prints the k-d tree "sideways" with the root at the left.
     * </p>
     * 
     * @param depth - the depth in the k-d tree
     */
    protected void printKdTree(final int depth) {
        if (gtChild != null) {
            gtChild.printKdTree(depth+1);
        }
        for (int i = 0; i < depth; i++) {
            System.out.print("        ");
        }
        printTuple(tuple);
        System.out.println();
        if (ltChild != null) {
            ltChild.printKdTree(depth+1);
        }
    }

    /**
     * <p>
     * The {@code printTuple} method prints a tuple.
     * </p>
     * 
     * @param tuple - the tuple
     */
   protected static void printTuple(final long[] tuple) {
        System.out.print("(");
        for (int i = 0; i < tuple.length; i++) {
            System.out.print(tuple[i]);
            if (i < tuple.length - 1) {
                System.out.print(", ");
            }
        }
        System.out.print(")");
    }
} // class KdNode


==> anc/KdTreeDynamic/KdTreeDynamic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * <p>
 * @author Russell A. Brown
 */

import java.util.concurrent.ExecutorService;
import java.util.TreeSet;

/**
 * <p>
 * The {@code KdTreeDynamic}  class extends the (@code KdTreeStatic} class and
 * accessess KdTreeStatic.root so that an instance of KdTreeDynamic
 * may use KdTreeStatic member functions that require access to root.
 * </p>
 */
public class KdTreeDynamic extends KdTreeStatic {

    protected int nodeCount;
    private boolean inserted, erased, changed;
    protected long[] insertionHistogram, deletionHistogram;

    // This constructor does not set KdTreeStatic.root
    KdTreeDynamic(final int numDimensions,
                  final ExecutorService executor,
                  final int maxSubmitDepth)
    {
        super(numDimensions, executor, maxSubmitDepth);

        nodeCount = 0;
        inserted = erased = changed = false;

        // Create histograms to count rebalancing operations;
        // by default, each array element is initialized to 0L.
        insertionHistogram = new long[Constants.MAX_POWER_OF_2];
        deletionHistogram = new long[Constants.MAX_POWER_OF_2];
   }

    // This constructor sets KdTreeStatic.root
    KdTreeDynamic(final int numDimensions,
                  final ExecutorService executor,
                  final int maxSubmitDepth,
                  final KdTreeStatic tree)
    {
        super(numDimensions, executor, maxSubmitDepth);
        root = tree.root;

        nodeCount = 0;
        inserted = erased = changed = false;

        // Create histograms to count rebalancing operations.
        if (Constants.ENABLE_HISTOGRAMS) {
            insertionHistogram = new long[Constants.MAX_POWER_OF_2];
            deletionHistogram = new long[Constants.MAX_POWER_OF_2];
        }
    }

    /**
     * <p>
     * The {@code insert} method adds a key-value pair to the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if the key was inserted; otherwise, {@code false}
     * </p>
     */
    protected boolean insert(final Pair coordinate)
    {
        inserted = changed = false;
        if (root != null) {
           root = insert(root, coordinate.getKey(), coordinate.getValue(), insertionHistogram, 0);

            // Has the height changed due to an insertion?
            if (changed) {
                // Yes, the height has changed, so count the insertion.
                ++nodeCount;

                // If the tree remains balanced, compute the height at
                // the root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if (!Constants.ENABLE_INSERTION_REBALANCE || isBalanced(root)) {
                    root.height = computeHeight(root);
                } else {
                    root = rebuildSubTree(root, insertionHistogram, 0);
                }
            }
        } else {
            root = new KdNode(coordinate);
            inserted = changed = true;

            // Count creation of the new root node.
            ++nodeCount;

           // Increment histogram element 0 only if Constants.ENABLE_1TO3 is true
            // because for deletion, element 0 is increments only in that case.
            if (Constants.ENABLE_INSERTION_REBALANCE &&
                Constants.ENABLE_1TO3 &&
                Constants.ENABLE_HISTOGRAMS)
            {
                incrementHistogram(insertionHistogram, 1);
            }
        }
        return inserted;
    }

    /**
     * <p>
     * The {@code insert} method adds a key-value pair to a subtree.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param q - the leading dimension that is permuted cyclically
     * @return the (@code KdNode) root of the subtree
     * </p>
     */
    private KdNode insert(final KdNode node,
                          final long[] key,
                          final String value,
                          final long[] histogram,
                          final int q)
{
        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // The return value because the node argument to this function is read only.
        KdNode nodePtr = node;

        // Determine which child to search recursively for an insertion point.
        if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) < 0L) {
            if (nodePtr.ltChild != null) {
                nodePtr.ltChild = insert(nodePtr.ltChild, key, value, histogram, p+1);
            } else {
                // The tree does not contain the key, so insert it.
                nodePtr.ltChild = new KdNode(key, value);
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) > 0L) {
            if (nodePtr.gtChild != null) {
                nodePtr.gtChild = insert(nodePtr.gtChild, key, value, histogram, p+1);
            } else {
                // The tree does not contain the key, so insert it.
                nodePtr.gtChild = new KdNode(key, value);
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else {
            // The tree contains the key, so insert the value,
            // although the values set might already contain
            // it. The tree height doesn't change.
            nodePtr.values.add(value);
            inserted = true;
            changed = false;
        }

        // Has the height changed due to an insertion?
        if (changed) {
            // Yes, the height has changed, so if the subtree
            // rooted at this node remains balanced, compute
            // the height at this node; otherwise rebuild the
            // subtree to rebalance it, which also computes
            // the height. Because rebuilding the subtree
            // recycles its nodes, the node argument to this
            // insert function might no longer specify the
            // root of the subtree.
            if (!Constants.ENABLE_INSERTION_REBALANCE || isBalanced(nodePtr)) {
                nodePtr.height = computeHeight(nodePtr);
            } else {
                nodePtr = rebuildSubTree(nodePtr, histogram, p);
            }
        }
        return nodePtr;
    }

    /**
     * <p>
     * The {@code erase} method removes a key-value pair from the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if the key was erased; otherwise, {@code false}
     * </p>
     */
    protected boolean erase(final Pair coordinate) {

        erased = changed = false;
        if (root != null) {
            root = erase(root, coordinate.getKey(), coordinate.getValue(), deletionHistogram, 0);

            if (root == null) {
                // Erasure has removed the root, so count the erasure.
                --nodeCount;

             } else if (changed) {
                // Erasure has changed the height of the tree and
                // hence removed a node, so count the erasure.
                --nodeCount;
                
                // If the tree remains balanced, compute the height
                // at the root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if (!Constants.ENABLE_DELETION_REBALANCE || isBalanced(root)) {
                    root.height = computeHeight(root);
                } else {
                    root = rebuildSubTree(root, deletionHistogram, 0);
                }
            }
        }
        return erased;
    }

    /**
     * <p>
     * The {@code erase} method removes a key-value pair from a subtree.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param q - the leading dimension that is permuted cyclically
     * @return the (@code KdNode) root of the subtree
     * </p>
     */
    private KdNode erase(final KdNode node,
                         final long[] key,
                         final String value,
                         final long[] histogram,
                         final int q) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // The return value because the node argument to this function is read only.
        KdNode nodePtr = node;

        // Determine which child to search recursively for a deletion point.
        if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) < 0L) {
            if (nodePtr.ltChild != null) {
                nodePtr.ltChild = erase(nodePtr.ltChild, key, value, histogram, p+1);

                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if (!Constants.ENABLE_DELETION_REBALANCE || isBalanced(nodePtr)) {
                        nodePtr.height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, histogram, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) > 0L) {
            if (nodePtr.gtChild != null) {
                nodePtr.gtChild = erase(nodePtr.gtChild, key, value, histogram, p+1);
             
                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if (!Constants.ENABLE_DELETION_REBALANCE || isBalanced(nodePtr)) {
                        nodePtr.height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, deletionHistogram, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else {
            // The tree contains the key, so if the values set
            // is not empty and the values set does not contain
            // the value, no value is removed and the tree height
            // doesn't change.
            if ( !nodePtr.values.isEmpty() && !nodePtr.values.contains(value) ) {
                erased = changed = false;
            } else {
                // Either the values set is empty or it contains
                // the value. So remove the value from the values set.
                // If the values set is empty, as is the case if the
                // call to this erase method is to erase a replacement
                // node, the call to the TreeSet.remove method is a no-op.
                nodePtr.values.remove(value);

                // Is the values set now empty?
                if ( !nodePtr.values.isEmpty() ) {
                    // The values set is not empty, so a value was erased
                    // but the tree height has not changed.
                    erased = true;
                    changed = false;
                } else {
                    // The values set is empty, so a value was erased and
                    // the tree height will change via removal of a node.
                    erased = changed = true;

                    // Does the node have only a < child?
                    if (nodePtr.ltChild != null && nodePtr.gtChild == null) {
                        // Yes, the node has only a < child, so does the subtree
                        // rooted at the < child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.
                        int nodeCount;
                        if (Constants.ENABLE_DELETION_REBALANCE &&
                            Constants.ENABLE_1TO3 &&
                            nodePtr.ltChild.height <= 3
                            && (nodeCount = countNodes(nodePtr.ltChild)) <= 3)
                        {
                            // Yes, the < child subtree contains <= 3 nodes. So, rebuild
                            // the < child subtree using the leading dimension p at this
                            // level of the tree, and replace the node with its < child.
                            // This approach avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt < child subtree.
                            nodePtr = rebuildSubTree1to3(nodePtr.ltChild, nodeCount, histogram, p);
                        }
                        else
                        {
                            // No, the < child subtree contains > 3 nodes. So, find
                            // the immediate predecessor node, copy the tuple from that
                            // prdecessor node to the one-child node, swap the values
                            // set of that predecessor node with the values set of the
                            // one-child node (whose values set is currently empty),
                            // delete the predecessor node recursively, and recompute
                            // the height along the path back to the < child, including
                            // the < child.
                            KdNode predecessor = nodePtr.ltChild;
                            predecessor = findPredecessor(nodePtr.ltChild, predecessor, p, p+1);
                            System.arraycopy(predecessor.tuple, 0, nodePtr.tuple, 0, dim);
                            final TreeSet<String> tmp = predecessor.values;
                            predecessor.values = nodePtr.values;
                            nodePtr.values = tmp;
                            // value is a dummy argument because the predecessor node's
                            // values set is empty.
                            nodePtr.ltChild = erase(nodePtr.ltChild, nodePtr.tuple, value, histogram, p+1);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the < child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The > child subtree is empty, and
                            // deletion of a node from the < child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if (!Constants.ENABLE_DELETION_REBALANCE || isBalanced(nodePtr)) {
                                nodePtr.height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, histogram, p);
                            }
                        }
                    }
                    // Does the node have only a > child?
                    else if (nodePtr.gtChild != null && nodePtr.ltChild == null) {
                        // Yes, the node has only a > child, so does the subtree
                        // rooted at the > child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.
                        int nodeCount;
                        if (Constants.ENABLE_DELETION_REBALANCE &&
                            Constants.ENABLE_1TO3 &&
                            nodePtr.gtChild.height <= 3
                            && (nodeCount = countNodes(nodePtr.gtChild)) <= 3)
                        {
                            // Yes, the > child subtree contains <= 3 nodes. So, rebuild
                            // the > child subtree using the leading dimension p at this
                            // level of the tree, and replace the node with its > child.
                            // This approach avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt > child subtree.
                            nodePtr = rebuildSubTree1to3(nodePtr.gtChild, nodeCount, histogram, p);
                        }
                        else
                        {
                            // No, the > child subtree contains > 3 nodes. So, find
                            // the immediate successor node, copy the tuple from that
                            // successor node to the one-child node, swap the values
                            // set of that successor node with the values set of the
                            // one-child node (whose values set is currently empty),
                            // delete the successor node recursively, and recompute
                            // the height along the path back to the > child, including
                            // the > child.
                            KdNode successor = nodePtr.gtChild;
                            successor = findSuccessor(nodePtr.gtChild, successor, p, p+1);
                            System.arraycopy(successor.tuple, 0, nodePtr.tuple, 0, dim);
                            final TreeSet<String> tmp = successor.values;
                            successor.values = nodePtr.values;
                            nodePtr.values = tmp;
                            // value is a dummy argument because the successor node's
                            // values set is empty.
                            nodePtr.gtChild = erase(nodePtr.gtChild, nodePtr.tuple, value, histogram, p+1);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the > child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The < child subtree is empty, and
                            // deletion of a node from the > child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if (!Constants.ENABLE_DELETION_REBALANCE || isBalanced(nodePtr)) {
                                nodePtr.height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, histogram, p);
                            }
                        }
                    }
                    // If the node has no children, set the nodePtr return value
                    // to null so that the node's parent's child reference will
                    // set to null and hence the node will be garbage collected.
                    else if (nodePtr.ltChild == null && nodePtr.gtChild == null) {
                        nodePtr = null;
                    }
                    // The node has two children.
                    else { 
                        // Does the subtree rooted at this two-child node 
                        // have <= 3 nodes, excluding this two-child node?
                        //
                        // Checking the height prior to checking the countNodesSkipRoot result
                        // avoids a time-consuming call of countNodesSkipRoot for a large subtree.
                        int nodeCount;
                        if (Constants.ENABLE_DELETION_REBALANCE &&
                            Constants.ENABLE_1TO3 &&
                            nodePtr.height <= 3
                            && (nodeCount = countNodesSkipRoot(nodePtr)) <= 3)
                        {
                            // Yes, the subtree rooted at this two-child node contains
                            // <= 3 nodes, excluding this two-child node, so rebuild
                            // the subtree excluding this two-child node, thus deleting
                            // this two-child node. This approach avoids the need to
                            // find a predecessor or successor node.
                            nodePtr = rebuildSubTreeSkipRoot1to3(nodePtr, nodeCount, histogram, p);
                        }
                        else
                        {
                            // No, the subtree rooted at this two-child node contains
                            // > 3 nodes, excluding this two-child node, so replace this
                            // two-child node by either its predecessor or its successor.
                            //
                            // If Constants.ENABLE_PREFERRED_NODE is true, select the replacement
                            // node from the taller of the child subtrees.
                            if (Constants.ENABLE_PREFERRED_NODE
                                && (getHeight(nodePtr.ltChild) >= getHeight(nodePtr.gtChild)))
                            {
                                // Find the node with the largest super-key in the
                                // subtree rooted at the < child, which is the
                                // immediate predecessor node. Copy the tuple from that
                                // prdecessor node to the two-child node, swap the values
                                // set of that predecessor node with the values set of the
                                // two-child node (whose values set is currently empty),
                                // delete the predecessor node recursively, and recompute
                                // the heights along the path from the predecessor node
                                // to (but excluding) the two-child node.
                                KdNode predecessor = nodePtr.ltChild;
                                predecessor = findPredecessor(nodePtr.ltChild, predecessor, p, p+1);
                                System.arraycopy(predecessor.tuple, 0, nodePtr.tuple, 0, dim);
                                final TreeSet<String> tmp = predecessor.values;
                                predecessor.values = nodePtr.values;
                                nodePtr.values = tmp;
                                // value is a dummy argument because the predecessor node's
                                // values set is empty
                                nodePtr.ltChild = erase(nodePtr.ltChild, nodePtr.tuple, value, histogram, p+1);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if (!Constants.ENABLE_DELETION_REBALANCE || isBalanced(nodePtr)) {
                                    nodePtr.height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, histogram, p);
                                }
                            }
                            else
                            {
                                // Find the node with the smallest super-key in the
                                // subtree rooted at the > child, which is the
                                // immediate successor node. Copy the tuple from that
                                // successor node to the two-child node, swap the values
                                // set of that successor node with the values set of the
                                // two-child node (whose values set is currently empty),
                                // delete the successor node recursively, and recompute
                                // the heights along the path from the successor node
                                // to (but excluding) the two-child node.
                                KdNode successor = nodePtr.gtChild;
                                successor = findSuccessor(nodePtr.gtChild, successor, p, p+1);
                                System.arraycopy(successor.tuple, 0, nodePtr.tuple, 0, dim);
                                final TreeSet<String> tmp = successor.values;
                                successor.values = nodePtr.values;
                                nodePtr.values = tmp;
                                // value is a dummy argument because the successor node's
                                // values set is empty.
                                nodePtr.gtChild = erase(nodePtr.gtChild, nodePtr.tuple, value, histogram, p+1);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if (!Constants.ENABLE_DELETION_REBALANCE || isBalanced(nodePtr)) {
                                    nodePtr.height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, histogram, p);
                                }
                            }
                        }
                    }
                }
            }
        }
        return nodePtr;
    }

    /**
     * <p>
     * The {@code findPredecessor} method searches a subtree
     * for the immediate predecessor {@code KdNode}, which is
     * the node with the largest super-key.
     * 
     * @param node - the {@code KdNode} root of the subtree
     * @param predecessor - the current precedecessor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @param q - the leading dimension that is permuted cyclically
     * @return the updated immediate predecessor {@code KdNode}
     * </p>
     */
    private KdNode findPredecessor(final KdNode node,
                                   final KdNode predecessor,
                                   final int p0,
                                   final int q) {

        // The return value because the predecessor argument to this function is read only.
        KdNode pred = predecessor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a > child, follow that child; otherwise,
            // this node is a potential predecessor, so check it.
            if (node.gtChild != null) {
                pred = findPredecessor(node.gtChild, pred, p0, p+1);
            } else {
                pred = checkPredecessor(node, pred, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential predecessor, so check it, and
            // then inspect both children.
            pred = checkPredecessor(node, pred, p0);
            if (node.ltChild != null) {
                pred = findPredecessor(node.ltChild, pred, p0, p+1);
            }
            if (node.gtChild != null) {
                pred = findPredecessor(node.gtChild, pred, p0, p+1);
            }
        }
        return pred;
    }

    /**
     * <p>
     * The {@code checkPredecessor} checks a potential predecessor
     * (@code KdNode) to see whether it is a larger precedecessor
     * {@code KdNode} than the current predecessor {@code KdNode}.
     * 
     * @param node - a potential prdecessor {@code KdNode}
     * @param predecessor - the current precedecessor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @return the updated immediate predecessor {@code KdNode}
     * </p>
     */
    private KdNode checkPredecessor(final KdNode node,
                                    final KdNode predecessor,
                                    final int p0) {

        // The return value because the predecessor argument to this function is read only.
        KdNode pred = predecessor;

        // Update the current precedessor if the potential predecessor is larger.
        if (MergeSort.superKeyCompare(node.tuple, pred.tuple, p0) > 0L) {
            pred = node;
        }
        return pred;
    }

    /**
     * <p>
     * The {@code findSuccessor} method searches a subtree
     * for the immediate successor {@code KdNode}, which is
     * the node with the smallest super-key.
     * 
     * @param node - the {@code KdNode} root of the subtree
     * @param successor - the current successor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @param q - the leading dimension that is permuted cyclically
     * @return the updated immediate successor {@code KdNode}
     * </p>
     */
    private KdNode findSuccessor(final KdNode node,
                                 final KdNode successor,
                                 final int p0,
                                 final int q) {

        // The return value because the successor argument to this function is read only.
        KdNode succ = successor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
         if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a < child, follow that child; otherwise,
            // this node is a potential successor, so check it.
            if (node.ltChild != null) {
                succ = findSuccessor(node.ltChild, succ, p0, p+1);
            } else {
                succ = checkSuccessor(node, succ,  p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential successor, so check it, and
            // then inspect both children
            succ = checkSuccessor(node, succ, p0);
            if (node.ltChild != null) {
                succ = findSuccessor(node.ltChild, succ, p0, p+1);
            }
            if (node.gtChild != null) {
                succ = findSuccessor(node.gtChild, succ, p0, p+1);
            }
        }
        return succ;
    }

    /**
     * <p>
     * The {@code checkSuccessor} checks a potential successor
     * (@code KdNode) to see whether it is a smaller succcessor
     * {@code KdNode} than the current succcessor {@code KdNode}.
     * 
     * @param node - a potential prdecessor {@code KdNode}
     * @param successor - the current successor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @return the updated immediate successor {@code KdNode}
     * </p>
     */
    private KdNode checkSuccessor(final KdNode node,
                                  final KdNode successor,
                                  final int p0) {

        // The return value because the successor argument to this function is read only.
        KdNode succ = successor;

        // Update the current successor if the potential successor is smaller.
        if (MergeSort.superKeyCompare(node.tuple, succ.tuple, p0) < 0L) {
            succ = node;
        }
        return succ;
    }

   /**
     * <p>
     * The {@code rebuildSubTree} method rebuilds a subtree
     * rooted at a {@code KdNode} to rebalance it.
     * 
     * @param node - the {@code KdNode} instance
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    protected KdNode rebuildSubTree(final KdNode node,
                                    final long[] histogram,
                                    final int p)
    {
        // Count the nodes in the subtree, allocate an array of KdNode
        // references, and assign a KdNode reference to each array element.
        final int count = countNodes(node);
        final KdNode[] kdNodes = new KdNode[count];
        getSubTree(node, kdNodes);
        
        // Call KdTree.createKdTree to rebuild the subtree,
        // which recycles the nodes and hence invalidates
        // the node argument to this rebuildSubTree method.
        KdTreeStatic tree = KdTreeStatic.createKdTree(kdNodes,
                                                      executor,
                                                      maxSubmitDepth,
                                                      p);

        // Increment the histogram element
        if (Constants.ENABLE_HISTOGRAMS) {
            incrementHistogram(histogram, kdNodes.length);
        }

        // Return the root of the rebuilt subtree.
        return tree.root;
    }

    /**
     * <p>
     * The {@code rebuildSubTree1to3} method rebuilds a subtree
     * rooted at a {@code KdNode} that contains 3 nodes or fewer.
     * 
     * @param node - the {@code KdNode} instance
     * @param nodeCount - the number of nodes in the subtree
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    private KdNode rebuildSubTree1to3(final KdNode node,
                                      final int nodeCount,
                                      final long[] histogram,
                                      final int p) {

        // Allocate an array of KdNode references, and walk the subtree
        // to assign to each array element a reference to a KdNode instance.
        final KdNode[] kdNodes = new KdNode[nodeCount];
        getSubTree(node, kdNodes);
        return rebuildSubTree1to3(kdNodes, histogram, p);
    }

    /**
     * <p>
     * The {@code rebuildSubTree1to3} method rebuilds a subtree from
     * an array of {@code KdNode}s that contains 3 nodes or fewer.
     * 
     * @param kdNodes - an array of {@code KdNode} instances
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    private KdNode rebuildSubTree1to3(final KdNode[] kdNodes,
                                      final long[] histogram,
                                      final int p)
    {
        // Increment the histogram element
        if (Constants.ENABLE_HISTOGRAMS) {
            incrementHistogram(histogram, kdNodes.length);
        }

        // Rebuild the subtree and return its root.
        return KdTreeNlogn.buildKdTree1to3(kdNodes, 0, kdNodes.length-1, p);
    }

    /**
     * <p>
     * The {@code rebuildSubTreeSkipRoot1to3} method rebuilds a subtree
     * rooted at a {@code KdNode} that contains 3 nodes or fewer, but
     * omits the root of the subtree from the rebuild.
     * 
     * @param node - the {@code KdNode} instance
     * @param nodeCount - the number of nodes in the subtree
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    private KdNode rebuildSubTreeSkipRoot1to3(final KdNode node,
                                              final int nodeCount,
                                              final long[] histogram,
                                              final int p) {

        // Allocate an array of KdNode references, and walk the subtree
        // to assign to each array element a reference to a KdNode instance.
        final KdNode[] kdNodes = new KdNode[nodeCount];
        getSubTreeSkipRoot(node, kdNodes);
        return rebuildSubTree1to3(kdNodes, histogram, p);
    }

    /**
     * <p>
     * The {@code countNodes} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the number of nodes
     * </p>
     */
    private static int countNodes(final KdNode node) {

        // Count this node.
        int count = 1;

        // Obtain counts recursively.
        if (node.ltChild != null) {
            count += countNodes(node.ltChild);
        }
        if (node.gtChild != null) {
            count += countNodes(node.gtChild);
        }

        return count;
    }

    /**
     * <p>
     * The {@code getSubTree} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * </p>
     */
    private static void getSubTree(final KdNode node,
                                   final KdNode[] kdNodes)
    {
        final int[] index = new int[1]; // a kludge to pass an int argument by reference
        index[0]  = 0;
        getSubTree(node, kdNodes, index);
    }

    /**
     * <p>
     * The {@code getSubTree} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * @param index - an int[] array used as a kludge to pass an int by reference
     * </p>
     */
    private static void getSubTree(final KdNode node,
                                   final KdNode[] kdNodes,
                                   final int[] index) {

        // Append the child nodes recursively.
        if (node.ltChild != null) {
            getSubTree(node.ltChild, kdNodes, index);
        }
        if (node.gtChild != null) {
            getSubTree(node.gtChild, kdNodes, index);
        }

        // Reset this node's fields, including its child
        // pointers, and append it to the kdNodes vector.
        node.height = 1;
        node.ltChild = node.gtChild = null;
        kdNodes[index[0]] = node;
        index[0]++;
    }

    /**
     * <p>
     * The {@code countNodesSkipRoot} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance, but omits the
     * root of the subtree from the count.
     * 
     * @param node - the {@code KdNode} instance
     * @return the number of nodes
     * </p>
     */
    private static int countNodesSkipRoot(final KdNode node)
{
        return countNodesSkipRoot(node, 0);
    }

    /**
     * <p>
     * The {@code countNodesSkipRoot} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance, but omits the
     * root of the subtree from the count.
     * 
     * @param node - the {@code KdNode} instance
     * @param depth - the depth in the subtree
     * @return the number of nodes
     * </p>
     */
    private static int countNodesSkipRoot(final KdNode node,
                                          final int depth) {

        // Initialize the count.
        int count = 0;

        // Obtain counts recursively.
        if (node.ltChild != null) {
            count += countNodesSkipRoot(node.ltChild, depth+1);
        }
        if (node.gtChild != null) {
            count += countNodesSkipRoot(node.gtChild, depth+1);
        }

        // Count this node unless it's the root.
        if (depth > 0) {
            ++count;
        }

        return count;
    }

    /**
     * <p>
     * The {@code getSubTreeSkipRoot} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * </p>
     */
    private static void getSubTreeSkipRoot(final KdNode node,
                                           final KdNode[] kdNodes) {

        final int[] index = new int[1]; // a kludge to pass an int argument by reference
        index[0]  = 0;
        getSubTreeSkipRoot(node, kdNodes, index, 0);
    }

    /**
     * <p>
     * The {@code getSubTreeSkipRoot} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * @param index - an int[] array used as a kludge to pass an int by reference
     * @param depth - the depth in the subtree
     * </p>
     */
    private static void getSubTreeSkipRoot(final KdNode node,
                                           final KdNode[] kdNodes,
                                           final int[] index,
                                           final int depth) {

       // Append the child nodes recursively.
        if (node.ltChild != null) {
            getSubTreeSkipRoot(node.ltChild, kdNodes, index, depth+1);
        }
        if (node.gtChild != null) {
            getSubTreeSkipRoot(node.gtChild, kdNodes, index, depth+1);
        }

        // Reset this node's fields, including its child
        // pointers, and append it to the kdNodes vector
        // unless it's the root node.
       if (depth > 0) {
            node.height = 1;
            node.ltChild = node.gtChild = null;
            kdNodes[index[0]] = node;
            index[0]++;
        }
    }

    /**
     * <p>
     * The {@code getSortedPairs} method counts and appends the pairs
     * from a {@code kdTreeStatic} to a pre-sized vector. Because the tree
     * is traversed in order, the pairs are sorted by their tuples.
     *
     * Calling parameters:
     * 
     * @param node - a KdNode
     * @param coordinates - a Pair<key, value>[]
     * @param index - an int[] that permits an index counter to
     *                be passed by value
     * @return the number of pairs appended
     */
    protected int getSortedPairs(final KdNode node,
                                 final Pair[] coordinates,
                                 int[] index)
    {

        // Initialize the count.
        int count = 0;

        // Obtain counts from < child nodes and append pairs recursively.
        if (node.ltChild != null) {
            count += getSortedPairs(node.ltChild, coordinates, index);
        }

        // Count this node and over-write an entry in the coordinates
        // array by a pair composed of copies of the node's tuple and
        // the first of its values. Make copies to avoid unintended
        // side effects that could be caused by over-writing randomized
        // coordinate-array elements by sorted-order pairs.
        ++count;
        long[] tuple = new long[node.tuple.length];
        System.arraycopy(node.tuple, 0, tuple, 0, tuple.length);
        String value = new String(node.values.first());
        coordinates[index[0]].putKey(tuple);
        coordinates[index[0]].putValue(value);
        ++index[0];

        // Obtain counts from the > child nodes and append pairs recursively.
        if (node.gtChild != null) {
            count += getSortedPairs(node.gtChild, coordinates, index);
        }

        return count;
    }

    /**
     * <p>
     * The {@code isBalanced} method checks whether the subtree
     * rooted at a (@code KdNode} instance is balanced.
     * 
     * @param node - the {@code KdNode} instance
     * @return true if the subtree is balanced; otherwise, false
     * </p>
     */
    protected static boolean isBalanced(final KdNode node)
    {
        // Get and order the heights at the child nodes.
        final int ltHeight = getHeight(node.ltChild);
        final int gtHeight = getHeight(node.gtChild);
        final int loHeight = (ltHeight < gtHeight) ? ltHeight : gtHeight;
        final int hiHeight = (ltHeight < gtHeight) ? gtHeight : ltHeight;

        if (Constants.AVL_BALANCE)
        {
            // AVL balancing.
            if ( (hiHeight - loHeight) > Constants.HEIGHT_DIFF ) {
                return false;
            } else {
                return true;
            }
        }
        else
        {
            // Red-black balancing. Does the low child exist?
            if (loHeight == 0) {
                // No, the low child does not exist, so test the
                // balance as for a standard AVL tree wherein the
                // difference in child heights must not exceed
                // HEIGHT_DIFF, for which the default value is 1.
                if (hiHeight > Constants.HEIGHT_DIFF) {
                    return false;
                } else {
                    return true;
                }
            } else {
                // Yes, the low child exists, so test the balance
                // as for a red-black tree wherein the height at
                // the high child may be up to twice the height at
                // the low child.
                if ( hiHeight > (loHeight << 1) ) {
                    return false;
                } else {
                    return true;
                }
            }
        }
    }

    /**
     * <p>
     * The {@code computeHeight} method computes the maximum height at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the computed height
     * </p>
     */
    protected static int computeHeight(final KdNode node)
    {
        return 1 +  ( (getHeight(node.ltChild) > getHeight(node.gtChild) )
                     ? getHeight(node.ltChild) : getHeight(node.gtChild) ); 
    }

    /**
     * <p>
     * The {@code getHeight} method returns the subtree height at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the height
     * </p>
     */
    protected static int getHeight(final KdNode node)
    {
        if (node == null) {
            return 0;
        } else {
            return node.height;
        }
    }

    /**
     * <p>
     * The {@code getSize} method returns the size of the {@code KdTreeDynamic}.
     * 
     * @return the tree size if the tree is not null; otherwise, 0
     * </p>
     */
    protected static int getSize(final KdTreeDynamic tree)
    {
        if (tree == null) {
            return 0;
        }
        return tree.nodeCount;
    }

    protected boolean isEmpty()
    {
        return (nodeCount == 0);
    }

} // class KdTreeDynamic


==> anc/KdTreeDynamic/KdTreeKnlogn.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * <p>
 * @author Russell A. Brown
 */

/**
 * <p>
 * The {@code KdTreeKnlogn} class contains static factory methods.
 * </p>
 */
public class KdTreeKnlogn
{
    /**
     * <p>
     * The {@code createKdTreeKnlogn} method builds a static k-d tree from a KdNode[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns a {@code KdTreeStatic} instance
     */
    protected static KdTreeStatic createKdTreeKnlogn(final KdNode[] kdNodes,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     final int p)
    {
        // Allocate the references arrays including one additional array.
        final int numPoints = kdNodes.length;
        final int numDimensions = kdNodes[0].tuple.length;

        // Create a KdTreeStatic instance.
        final KdTreeStatic tree = new KdTreeStatic(numDimensions,
                                                   executor,
                                                   maximumSubmitDepth);

        // If Constants.ENABLE_1TO3 is true, check whether the subtree
        // contains 3 KdNodes or fewer, and if so call buildKdTree1to3.
        if ((Constants.ENABLE_INSERTION_REBALANCE ||
             Constants.ENABLE_DELETION_REBALANCE) &&
            Constants.ENABLE_1TO3 &&
            numPoints <= 3) {
                tree.root = KdTreeNlogn.buildKdTree1to3(kdNodes, 0, numPoints-1, p);
                return tree;
        }

        // Don't allocate KdNodes instances for the pth references array
        // (where p is the leading dimension) instead of the first
        // references array to permit KdTreeDynamic.balanceSubtree
        // to build a sub-tree whose root node has a non-zero
        // partition coordinate.
        //
        // Copy references from the KdNode instances of the kdNodes array.
        // These references will be re-ordered by the MergeSort methods.
        final KdNode[][] references = new KdNode[numDimensions + 1][numPoints];
        for (int i = 0; i < numPoints; ++i) {
            references[p][i] = kdNodes[i];
        }

        // Sort the pth references array using multiple threads, where p
        // is the leading dimension. Importantly, or compatibility with the
        // permutation array initialized below, use the pth dimension as
        // the leading key of the super key. Also, only the pth references
        // array has been populated with KdNode instances.
        MergeSort.mergeSortReferenceAscending(references[p], references[numDimensions],
                                              0, numPoints - 1,
                                              p, executor, maximumSubmitDepth, 0);

        // For a dynamic k-d tree, it is unnecessary to sort the reference array.
        // and remove duplicate coordinates, so merely specify the end index,
        // which is an inlusive index instead of a node count.
        int end = numPoints - 1;            

        // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
        int maxDepth = 1;
        int size = numPoints;
        while (size > 0) {
            ++maxDepth;
            size >>= 1;
        }

        // It is unnecessary to compute the partition coordinate upon each recursive call of
        // the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed and stored in the permutation array.
        //
        // first create an array the tracks which reference array contains each coordinate.
        // index 0 is for x, index 1 is for y ... index dim (i.e., numDimensions) is the
        // reference array that MergeSort::mergeSortReferenceAscending used as a temporary array.
        final int[] current = new int[numDimensions + 1];
        for (int i = 0;  i <= numDimensions; ++i) {
            current[i] = i;
        }
        final int[] indices = new int[numDimensions + 2];

        // Create a 2D 'permutation' array from the 'indices' array to specify permutation
        // of the reference arrays and of the partition coordinate.
        final int[][] permutation = new int[maxDepth][numDimensions + 2];

        // Fill the permutation array by calculating the permutation of the indices array
        // and the the partition coordinate of the tuple at each depth in the tree.
        for (int depth = 0; depth < maxDepth; ++depth) {
            int p0 = (depth + p) % numDimensions;
            // The last entry of the indices array contains the partition coordinate.
            indices[numDimensions + 1] = p0;
            // The penultimate entry of the indices array specifies the source reference array.
            indices[numDimensions] = current[p0];
            // The first entry of the indices array specifies the temporary reference array.
            indices[0] = current[numDimensions];
            int k = 1;
            // do the partitioning swaps
            for (int i = 1;  i < numDimensions; ++i) {
                int j = (i + p0) % numDimensions;  // this is the coordinate index following the primary
                indices[k] = current[j];           // write the reference index for that coordinate to the indices array
                swap(current, numDimensions, j);   // this keeps track of where the coordinate will have been have been swapped to.
                ++k;
            }
            // Copy the elements from the indices array to the current row of the permutation array.
            for (int i = 0; i < indices.length; ++i) {
                permutation[depth][i] = indices[i];
            }
        }

        // Build the k-d tree via heirarchical multi-threading if possible.
        tree.root = buildKdTreeKnlogn(references, permutation, 0, end,
                                      executor, maximumSubmitDepth, 0);
                
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code createKdTree} method builds a k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns a {@code KdTreeStatic} instance
     */
    protected static KdTreeStatic createKdTreeKnlogn(final Pair[] coordinates,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     long[] nN,
                                                     double[] iT,
                                                     double[] sT,
                                                     double[] rT,
                                                     double[] kT,
                                                    double[] vT)
    {
        long initTime = System.currentTimeMillis();
        final int numPoints = coordinates.length;
        final int numDimensions = coordinates[0].getKey().length;

        // Create a KdTreeStatic instance.
        final KdTreeStatic tree = new KdTreeStatic(numDimensions,
                                                   executor,
                                                   maximumSubmitDepth);

        // Create the references arrays including one additional array.
        final KdNode[][] references = new KdNode[numDimensions + 1][numPoints];

        // Create KdNodes instances for the first references array.
        for (int i = 0; i < numPoints; ++i) {
            KdNode node = references[0][i] = new KdNode(coordinates[i]);
        }
        initTime = System.currentTimeMillis() - initTime;

        // If Constants.ENABLE_1TO3 is true, check whether the subtree
        // contains 3 KdNodes or fewer, and if so call buildKdTree1to3.
        if ((Constants.ENABLE_INSERTION_REBALANCE ||
             Constants.ENABLE_DELETION_REBALANCE) &&
            Constants.ENABLE_1TO3 &&
            numPoints <= 3) {
                long kdTime = System.currentTimeMillis();
                tree.root = KdTreeNlogn.buildKdTree1to3(references[0], 0, numPoints-1, 0);
                kdTime = System.currentTimeMillis() - kdTime;

                // Return the number of nodes and the execution times by reference via arrays.
                nN[0] = numPoints;
                iT[0] = (double) initTime / Constants.MILLISECONDS_TO_SECONDS;
                sT[0] = 0;
                rT[0] = 0;
                kT[0] = (double) kdTime / Constants.MILLISECONDS_TO_SECONDS;
                vT[0] = 0;
                    
                // Return the tree.
                return tree;
        }

        // Sort the first reference array using the first dimension (0) as the most significant
        // key of the super key.
        long sortTime = System.currentTimeMillis();
        MergeSort.mergeSortReferenceAscending(references[0], references[numDimensions], 0, numPoints - 1,
                                              0, executor, maximumSubmitDepth, 0);
        sortTime = System.currentTimeMillis() - sortTime;

        // Remove references to duplicate tuples via one pass through the sorted reference array.
        // The same most significant key of the super key should be used for sort and de-duping.
        long removeTime = System.currentTimeMillis();
        final int end = MergeSort.removeDuplicates(references[0], 0);
        removeTime = System.currentTimeMillis() - removeTime;

        // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
        int maxDepth = 1;
        int size = numPoints;
        while (size > 0) {
        ++maxDepth;
        size >>= 1;
        }

        // It is unnecessary to compute either the permutation of the reference array or
        // the partition coordinate upon each recursive call of the buildKdTree function
        // because both depend only on the depth of recursion, so they may be pre-computed.
        //
        // Because this array is initialized with 0, 1, 2, 3, 0, 1, 2, 3, etc. (for
        // e.g. 4-dimensional data), the leading key of the super key will be 0 at the
        // first level of the nascent tree, consistent with having sorted the reference
        // array above using 0 as the leading key of the super key.
        //
        // Begin by creating an 'indices' array.
        int[] indices = new int[numDimensions + 2];
        for (int i = 0; i < indices.length - 1; ++i) {
            indices[i] = i;
        }

        // Create a 2D 'permutation' array from the 'indices' array to specify permutation
        // of the reference arrays and of the partition coordinate.
        final int[][] permutation = new int[maxDepth][numDimensions + 2];
        final int[] permutationVerify = new int[maxDepth];

        // Fill the permutation array by calculating the permutation of the indices array
        // and the the partition coordinate of the tuple at each depth in the tree.
        for (int i = 0; i < maxDepth; ++i) {
            // The last entry of the indices array contains the partition coordinate.
            indices[numDimensions + 1] = permutationVerify[i] = i % numDimensions;
            // Swap the first and second to the last elements of the indices array.
            swap(indices, 0, numDimensions);
            // Copy the elements of the indices array to one row of the permutation array.
            for (int j = 0; j < numDimensions + 2; ++j) {
                permutation[i][j] = indices[j];
            }
            // Swap the third and second to the last elements of the indices array.
            swap(indices, numDimensions - 1, numDimensions);
        }

        // Build the k-d tree via heirarchical multi-threading if possible.
        long kdTime = System.currentTimeMillis();
        tree.root = buildKdTreeKnlogn(references, permutation, 0, end,
                                      executor, maximumSubmitDepth, 0);
        kdTime = System.currentTimeMillis() - kdTime;
        
        // Verify the k-d tree via hierarchical multi-threading if possible and report the number of nodes.
        long verifyTime = System.currentTimeMillis();
        nN[0] = tree.verifyKdTree(permutationVerify);
        verifyTime = System.currentTimeMillis() - verifyTime;
       
        iT[0] = (double) initTime / 1000.;
        sT[0] = (double) sortTime / 1000.;
        rT[0] = (double) removeTime / 1000.;
        kT[0] = (double) kdTime / 1000.;
        vT[0] = verifyTime / 1000.;
        
        // Return the tree.
        return tree;
    }
        
    /*
    * The swap function swaps two elements in an array.
    *
    * calling parameters:
    *
    * a - the array
    * i - the index of the first element
    * j - the index of the second element
    */
    private static void swap(int a[], int i, int j)
    {
        int t = a[i];
        a[i] = a[j];
        a[j] = t;
    }
    
    /**
     * <p>
     * The {@code buildKdTreeKnlogn} method builds a k-d tree by recursively
     * partitioning the reference arrays and adding nodes to the tree. These
     * arrays are permuted cyclically for successive levels of the tree so that
     * sorting uses x, y, z, w, etc. as the most significant portion of the
     * sorting or partitioning key.  The contents of the reference arrays are
     * scrambled by each recursive partitioning.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @returns the root of the k-d tree
     */
    private static KdNode buildKdTreeKnlogn(final KdNode[][] references,
                                            final int[][] permutation,
                                            final int start,
                                            final int end,
                                            final ExecutorService executor,
                                            final int maximumSubmitDepth,
                                            final int depth)
    {
        // This KdNode instance stores the median element.
        final KdNode node;

        // The partition cycles as x, y, z, etc.
        final int p = permutation[depth][permutation[0].length - 1];

        // Get the number of dimensions.
        final int dim = permutation[0].length - 2;

        // Obtain the reference array that corresponds to the most significant key.
        final KdNode[] reference = references[permutation[depth][dim]];

        if (end == start)
        {
            // Only one reference was passed to this method,
            // so store that reference at this level of the tree.
            node = reference[end];
            node.height = 1;

        }
        else if (end == start + 1)
        {
            // Two references were passed to this method in sorted order, so store the start
            // element at this level of the tree and store the end element as the > child. 
            node = reference[start];
            node.gtChild = reference[end];
            node.gtChild.height = 1;
            node.height = 2;
        }
        else if (end == start + 2)
        {
            // Three references were passed to this method in sorted order, so
            // store the median element at this level of the tree, store the start
            // element as the < child and store the end element as the > child.
            node = reference[start + 1];
            node.ltChild = reference[start];
            node.gtChild = reference[end];
            node.ltChild.height = node.gtChild.height = 1;
            node.height = 2;
            
        }
        else if (end > start + 2)
        {
            // Four or more references were passed to this method, so the
            // median element of the reference array is chosen as the element
            // about which the other reference arrays will be partitioned
            // Avoid overflow when computing the median.
            int median = start + ((end - start) / 2);
            if (median <= start || median >= end) {
                throw new RuntimeException("error in median calculation at depth = " +
                                           depth + " : start = " + start +
                                           "  median = " + median + "  end = " + end);
            }

            // Store the median element of the reference array in the new KdNode.
            node = reference[median];

            // Build both branches with child threads at as many levels of the tree
            // as possible.  Create the child threads as high in the tree as possible.
            //
            // Is a child thread available to build the < branch, and are there 
            // sufficient KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
                || end - start < Constants.KNLOGN_CUTOFF)
            {
                // No, a child thread is not available, so one thread will be used.
                // Initialize startIndex=1 so that the 'for' loop that partitions the
                // reference arrays will partition a number of arrays equal to dim.
                int startIndex = 1;

                // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
                // where permut is the permutation array for this level of the tree.
                // Sort the two halves of references[permut[0]] with p+1 as the most
                // significant key of the super key. Use as the temporary array
                // references[permut[1]] because that array is not used for partitioning.
                // Partition a number of reference arrays equal to the tree depth because
                // those reference arrays are already sorted.
                if (depth < dim - 1) {
                    startIndex = dim - depth;
                    // Ensure that the partition p cycles as x, y, z, w...
                    final int p1 = (p + 1 < dim) ? p + 1 : 0;
                    // Copy and sort the lower half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortLower(references, reference, permutation, start, median,
                                     p1, executor, maximumSubmitDepth, depth);
                    // Copy and sort the upper half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortUpper(references, reference, permutation, median, end,
                                     p1, executor, maximumSubmitDepth, depth);
                }

                // Partition the reference arrays specified by 'startIndex' in
                // a priori sorted order by comparing super keys.  Store the
                // result from references[permut[i]]] in references[permut[i-1]]
                // where permut is the permutation array for this level of the
                // tree, thus permuting the reference arrays. Skip the element
                // of references[permut[i]] that equals the median element that
                // is stored in the new KdNode.
                final long[] tuple = node.tuple;
                for (int i = startIndex; i < dim; ++i) {
                    // Partiion the lower half of the reference array with the current thread,
                    // excluding the median element.
                    scanAndPartitionLower(references, permutation, node, p, i, start, median, depth);
                    // Partition the upper half of the reference array with the current thread,
                    // excluding the median element.
                    scanAndPartitionUpper(references, permutation, node, p, i, median, end, depth);
                }

                // Recursively build the < branch of the tree with the current thread,
                // excluding the median element.
                node.ltChild = buildKdTreeKnlogn(references, permutation, start, median - 1,
                                                 executor, maximumSubmitDepth, depth + 1);

                // Recursively build the > branch of the tree with the current thread,
                // excluding the median element.
                node.gtChild = buildKdTreeKnlogn(references, permutation, median + 1, end,
                                                 executor, maximumSubmitDepth, depth + 1);
            }
            else
            {
                // Yes, child threads are available, so two threads will be used.
                // Initialize startIndex=1 so that the 'for' loop that partitions the
                // reference arrays will partition a number of arrays equal to dim.
                int startIndex = 1;

                // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
                // where permut is the permutation array for this level of the tree.
                // Sort the two halves of references[permut[0]] with p+1 as the most
                // significant key of the super key. Use as the temporary array
                // references[permut[1]] because that array is not used for partitioning.
                // Partition a number of reference arrays equal to the tree depth because
                // those reference arrays are already sorted.
                if (depth < dim - 1) {
                    startIndex = dim - depth;
                    // Ensure that the partition p cycles as x, y, z, w...
                    final int p1 = (p + 1 < dim) ? p + 1 : 0;
                    // Copy and sort the lower half of references[permut[0]]
                    // with a child thread, excluding the median element.
                    final Future<Void> future =
                        executor.submit( copyAndSortLowerWithThread(references,
                                                                    reference,
                                                                    permutation,
                                                                    start, median,
                                                                    p1, executor,
                                                                    maximumSubmitDepth,
                                                                    depth) );

                    // And simultaneously copy and sort the upper half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortUpper(references, reference, permutation, median, end,
                                     p1, executor, maximumSubmitDepth, depth);

                    // Wait for the result of copying and sorting the lower half
                    // of the references array with the child thread.
                    try {
                        future.get();
                    } catch (Exception e) {
                        throw new RuntimeException( "copy and sort future exception: " + e.getMessage() );
                    }
                }

                // Partition the reference arrays specified by 'startIndex' in
                // a priori sorted order by comparing super keys.  Store the
                // result from references[permut[i]]] in references[permut[i-1]]
                // where permut is the permutation array for this level of the
                // tree, thus permuting the reference arrays. Skip the element
                // of references[permut[i]] that equals the tuple that is stored
                // in the new KdNode.
                for (int i = startIndex; i < dim; ++i) {

                    // Partition the lower half of the reference array with a child thread,
                    // excluding the median element.
                    final Future<Void> future =
                        executor.submit( scanAndPartitionLowerWithThread(references, permutation,
                                                                         node, p, i,
                                                                         start, median, depth) );

                    // And simultaneously partition the upper half of the reference array
                    // with the current thread, excluding the median element.
                    scanAndPartitionUpper(references, permutation, node, p, i, median, end, depth);

                    // Wait for the result of partitioning the lower half
                    // of the references array with the child thread.
                    try {
                        future.get();
                    } catch (Exception e) {
                        throw new RuntimeException( "partition future exception: " + e.getMessage() );
                    }
                }

                // Recursively build the < branch of the tree with a child thread,
                // excluding the median element.
                final Future<KdNode> future =
                    executor.submit( buildKdTreeKnlognWithThread(references, permutation,
                                                                 start, median - 1, executor,
                                                                 maximumSubmitDepth, depth + 1) );

                // And simultaneously build the > branch of the tree with the current thread,
                // excluding the median element.
                node.gtChild = buildKdTreeKnlogn(references, permutation,
                                                 median + 1, end, executor,
                                                 maximumSubmitDepth, depth + 1);

                // Wait for the result of partitioning the lower half
                // of the references array with the child thread.
                try {
                    node.ltChild = future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "build future exception: " + e.getMessage() );
                }
            }

            // Compute the height at this node as the recursion unwinds.
            node.height = KdTreeDynamic.computeHeight(node);

        } else 	if (end < start) {
            
            // This is an illegal condition that should never occur, so test for it last.
            throw new RuntimeException("end < start");
            
        } else {
            
            // This final else block is added to keep the Java compiler from complaining.
            throw new RuntimeException("unknown configuration of  start and end");
        }
        
        return node;
    }
    
    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method executes the
     * {@link KdTreeKnlogn#buildKdTreeKnlogn buildKdTreeKnlogn} method.
     * </p>
     * 
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode}
     */
    private static Callable<KdNode> buildKdTreeKnlognWithThread(final KdNode[][] references,
                                                                final int[][] permutation,
                                                                final int start,
                                                                final int end,
                                                                final ExecutorService executor,
                                                                final int maximumSubmitDepth,
                                                                final int depth)
    {
        return new Callable<KdNode>() {
            @Override
            public KdNode call() {
                return buildKdTreeKnlogn(references, permutation,
                                         start, end, executor,
                                         maximumSubmitDepth, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code copyAndSortLower) method copies and then partitions
     * the lower half of a reference array. The median element is excluded.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static void copyAndSortLower(final KdNode references[][],
                                         final KdNode reference[],
                                         final int[][] permutation,
                                         final int start,
                                         final int median,
                                         final int p1,
                                         final ExecutorService executor,
                                         final int maximumSubmitDepth,
                                         final int depth)
    {
        KdNode[] dst = references[permutation[depth][0]];
        KdNode[] tmp = references[permutation[depth][1]];
        // Copy and sort elements from start up to but not including median.
        for (int i = start; i < median; ++i) {
            dst[i] = reference[i];
        }
        MergeSort.mergeSortReferenceAscending(dst, tmp, start, median - 1, p1,
                                              executor, maximumSubmitDepth, depth + 1);
    }

    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method
     * executes the {@link KdTreeKnlogn#buildKdTreeKnlogn copyAndSortLower} method.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static Callable<Void> copyAndSortLowerWithThread(final KdNode references[][],
                                                             final KdNode reference[],
                                                             final int[][] permutation,
                                                             final int start,
                                                             final int median,
                                                             final int p1,
                                                             final ExecutorService executor,
                                                             final int maximumSubmitDepth,
                                                             final int depth)
    {
        return new Callable<Void>() {
            @Override
            public Void call() {
                copyAndSortLower(references, reference, permutation, start, median,
                                 p1, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }
    
    /**
     * <p>
     * The {@code copyAndSortUpper) method copies and then partitions
     * the upper half of a reference array. The median element is excluded.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param median - the median element of the reference array
     * @param end - the last element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static void copyAndSortUpper(final KdNode references[][],
                                         final KdNode reference[],
                                         final int[][] permutation,
                                         final int median,
                                         final int end,
                                         final int p1,
                                         final ExecutorService executor,
                                         final int maximumSubmitDepth,
                                         final int depth)
    {
        KdNode[] dst = references[permutation[depth][0]];
        KdNode[] tmp = references[permutation[depth][1]];
        // Copy and sort elements from one above median up to and including end.
        for (int i = median + 1; i <= end; ++i) {
            dst[i] = reference[i];
        }
        MergeSort.mergeSortReferenceAscending(dst, tmp, median + 1, end, p1,
                                              executor, maximumSubmitDepth, depth + 1);
    }

    /**
     * <p>
     * The {@code scanAndPartitionLower} method scans and partitions
     * the lower half of a reference array.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static void scanAndPartitionLower(final KdNode references[][],
                                              final int[][] permutation,
                                              final KdNode node,
                                              final int p,
                                              final int i,
                                              final int start,
                                              final int median,
                                              final int depth)
    {
        KdNode src[] = references[permutation[depth][i]];
        KdNode dst[] = references[permutation[depth][i - 1]];
        for (int lower = start - 1, upper = median, j = start; j <= median; ++j) {
            final long compare = MergeSort.superKeyCompare(src[j].tuple, node.tuple, p);
            if (compare < 0L) {
                dst[++lower] = src[j];
            } else if (compare > 0L) {
                dst[++upper] = src[j];
            }
        }
    }
    
    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method executes the
     * {@link KdTreeKnlogn#buildKdTreeKnlogn scanAndPartitionLower} method.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static Callable<Void> scanAndPartitionLowerWithThread(final KdNode references[][],
                                                                  final int[][] permutation,
                                                                  final KdNode node,
                                                                  final int p,
                                                                  final int i,
                                                                  final int start,
                                                                  final int median,
                                                                  final int depth)
    {
        return new Callable<Void>() {
            @Override
            public Void call() {
                scanAndPartitionLower(references, permutation, node, p, i, start, median, depth);
            return null;
            }
        };
    }
    
    /**
     * <p>
     * Scan and partition the upper half of a reference array.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param median - the median element of the reference array
     * @param end - the last element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static void scanAndPartitionUpper(final KdNode references[][],
                                              final int[][] permutation,
                                              final KdNode node,
                                              final int p,
                                              final int i,
                                              final int median,
                                              final int end,
                                              final int depth)
    {
        KdNode src[] = references[permutation[depth][i]];
        KdNode dst[] = references[permutation[depth][i - 1]];
        for (int lower = median, upper = end + 1, k = end; k > median; --k) {
            final long compare = MergeSort.superKeyCompare(src[k].tuple, node.tuple, p);
            if (compare < 0L) {
                dst[--lower] = src[k];
            } else if (compare > 0L) {
                dst[--upper] = src[k];
            }
        }
    }
    
} // class KdTreeKnlogn


==> anc/KdTreeDynamic/KdTreeNlogn.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdTreeNlogn} class contains static factory methods.
 * </p>
 */
public class KdTreeNlogn
{
    /**
     * <p>
     * The {@code createKdTreeNlogn} method builds a static k-d tree from a KdNode[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns a {@code KdTreeStatic} instance
     */
    protected static KdTreeStatic createKdTreeNlogn(final KdNode[] kdNodes,
                                                    final ExecutorService executor,
                                                    final int maximumSubmitDepth,
                                                    final int p)
    {        
        final int numPoints = kdNodes.length;
        final int numDimensions = kdNodes[0].tuple.length;

        // Create a KdTreeStatic instance.
        final KdTreeStatic tree = new KdTreeStatic(numDimensions,
                                                   executor,
                                                   maximumSubmitDepth);

        // If Constants.ENABLE_1TO3 is true, check whether the subtree
        // contains 3 KdNodes or fewer, and if so call buildKdTree1to3.
        if ((Constants.ENABLE_INSERTION_REBALANCE ||
             Constants.ENABLE_DELETION_REBALANCE) &&
            Constants.ENABLE_1TO3 &&
            numPoints <= 3) {
                tree.root = buildKdTree1to3(kdNodes, 0, numPoints-1, p);
                return tree;
        }

        // Create the reference array and initialize it by
        // copying to it each reference in the kdNodes array.
        final KdNode[] reference = new KdNode[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            reference[i] = kdNodes[i];
        }

        // Create the temporary array.
        final KdNode[] temporary = new KdNode[numPoints];
           
        // For a dynamic k-d tree, it is unnecessary to sort the reference array.
        // and remove duplicate coordinates, so merely specify the end index.
        int end = numPoints - 1;
            
        // Determine the maximum depth of the k-d tree, which is log2( numPoints ).
        int size = numPoints;
        int maxDepth = 1;
        while (size > 0) {
            maxDepth++;
            size >>= 1;
        }
            
        // It is unnecessary to compute the partition coordinate upon each recursive call
        // of the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed.
        //
        // Add the leading dimension p to the pre-computed partition coordinate (modulo
        // the number of dimensions) to permit KdTreeDynamic::balanceSubtree to build
        // a sub-tree whose root node has a non-zero partition coordinate.
        final int[] permutation = new int[maxDepth];
        for (int i = 0; i < permutation.length; ++i) {
            permutation[i] = (i + p) % numDimensions;
        }
            
        // Build the k-d tree with multiple threads if possible. For a dynamic k-d tree,
        // call the KdNode::buildKdTree function instead of KdNode::buildKdTreePresorted.
        tree.root = buildKdTreeNlogn(reference, temporary, permutation, 0,
                                     end, executor, maximumSubmitDepth, 0);
            
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code createKdTreeNlogn} method builds a static k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns a {@code KdTreeStatic} instance
     */
    protected static KdTreeStatic createKdTreeNlogn(final Pair[] coordinates,
                                                    final ExecutorService executor,
                                                    final int maximumSubmitDepth,
                                                    long[] nN,
                                                    double[] iT,
                                                    double[] sT,
                                                    double[] rT,
                                                    double[] kT,
                                                    double[] vT)
    {        
        long initTime = System.currentTimeMillis();
        final int numPoints = coordinates.length;
        final int numDimensions = coordinates[0].getKey().length;

        // Create a KdTreeStatic instance.
        final KdTreeStatic tree = new KdTreeStatic(numDimensions,
                                                   executor,
                                                   maximumSubmitDepth);

        // Create the reference array.
        final KdNode[] reference = new KdNode[numPoints];

        // Create KdNodes instances for the reference array.
        for (int i = 0; i < numPoints; ++i) {
            KdNode node = reference[i] = new KdNode(coordinates[i]);
        }
        initTime = System.currentTimeMillis() - initTime;

        // If Constants.ENABLE_1TO3 is true, check whether the subtree
        // contains 3 KdNodes or fewer, and if so call buildKdTree1to3.
        if ((Constants.ENABLE_INSERTION_REBALANCE ||
             Constants.ENABLE_DELETION_REBALANCE) && 
            Constants.ENABLE_1TO3 &&
            numPoints <= 3) {
                long kdTime = System.currentTimeMillis();
                tree.root = buildKdTree1to3(reference, 0, numPoints-1, 0);
                kdTime = System.currentTimeMillis() - kdTime;

                // Return the number of nodes and the execution times by reference via arrays.
                nN[0] = numPoints;
                iT[0] = (double) initTime / Constants.MILLISECONDS_TO_SECONDS;
                sT[0] = 0;
                rT[0] = 0;
                kT[0] = (double) kdTime / Constants.MILLISECONDS_TO_SECONDS;
                vT[0] = 0;
                    
                // Return the tree.
                return tree;
        }

        // Sort the reference array using the first dimension (0) as the most significant
        // key of the super key.
        final KdNode[] temporary = new KdNode[numPoints];
        long sortTime = System.currentTimeMillis();
        MergeSort.mergeSortReferenceAscending(reference, temporary, 0, numPoints - 1,
                                              0, executor, maximumSubmitDepth, 0);
        sortTime = System.currentTimeMillis() - sortTime;

        // Remove references to duplicate coordinates via one pass through the reference array.
        // The same most significant key of the super key should be used for sort and de-duping.
        long removeTime = System.currentTimeMillis();
        final int end = MergeSort.removeDuplicates(reference, 0);
        removeTime = System.currentTimeMillis() - removeTime;
            
        // Determine the maximum depth of the k-d tree, which is log2( numPoints ).
        int size = numPoints;
        int maxDepth = 1;
        while (size > 0) {
            maxDepth++;
            size >>= 1;
        }
            
        // It is unnecessary to compute the partition coordinate upon each recursive call
        // of the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed.
        final int[] permutation = new int[maxDepth];
        for (int i = 0; i < permutation.length; ++i) {
            permutation[i] = i % numDimensions;
        }
            
        // Build the k-d tree via hierarchical multi-threading if possible. The
        // buildKdTreePresorted method assumes that the reference array has been
        // pre-sorted using the first dimension (0) as the most significant key
        // of the super key. The permutation array guarantees cycling through the
        // keys so that each key is used as the most significant key of the
        // super key, beginning with key=0 at the first level of tree building.
        long kdTime = System.currentTimeMillis();
        tree.root = buildKdTreePresorted(reference, temporary, permutation, 0,
                                         end, executor, maximumSubmitDepth);
        kdTime = System.currentTimeMillis() - kdTime;
            
        // Verify the k-d tree via hierarchical multi-threading if possible.
        long verifyTime = System.currentTimeMillis();
        nN[0] = tree.verifyKdTree(permutation);
        verifyTime = System.currentTimeMillis() - verifyTime;

        // Return the number of nodes and the execution times by reference via arrays.
        iT[0] = (double) initTime / Constants.MILLISECONDS_TO_SECONDS;
        sT[0] = (double) sortTime / Constants.MILLISECONDS_TO_SECONDS;
        rT[0] = (double) removeTime / Constants.MILLISECONDS_TO_SECONDS;
        kT[0] = (double) kdTime / Constants.MILLISECONDS_TO_SECONDS;
        vT[0] = (double) verifyTime / Constants.MILLISECONDS_TO_SECONDS;
            
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code buildKdTreeNlogn} method builds a static k-d tree by recursively partitioning the reference
     * array and adding nodes to the tree.  The super key to be used for partitioning is permuted
     * cyclically for successive levels of the tree in order that sorting use x, y, z, etc. as the
     * most significant portion of the super key.
     * </p>
     *
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode} that represents the root of the tree or subtree
     */
    private static KdNode buildKdTreeNlogn(final KdNode[] reference,
                                           final KdNode[] temporary,
                                           final int[] permutation,
                                           final int start,
                                           final int end,
                                           final ExecutorService executor,
                                           final int maximumSubmitDepth,
                                           final int depth) {

        // This KdNode instance stores the median element.
        final KdNode node;

        // The partition cycles as x, y, z, etc.
        final int p = permutation[depth];

        if (end <= start + 2) {

            node = buildKdTree1to3(reference, start, end, p);
                
        } else if (end > start + 2) {
                
            // Four or more references were passed to this method, so partition the reference
            // array about its median element, which is the kth element as calculated below.
            // Store the median element from the reference array in a new k-d node.
            final int n = end - start + 1;
            final int k = (n + 1) >> 1;
            final int median = partition(reference, start, n, k, temporary, start, p);
            node = reference[median];

            // Build the < branch with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the tree as possible for greater utilization.
            //
            // Is a child thread available to build the < branch, and are there 
            // sufficient KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
                || end - start < Constants.NLOGN_CUTOFF)
            {
                // No, so recursively build the < branch of the tree with the current thread.
                node.ltChild = buildKdTreeNlogn(reference, temporary, permutation, start, median - 1,
                                                executor, maximumSubmitDepth, depth + 1);

                // Then recursively build the > branch of the tree with the current thread.
                node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                                executor, maximumSubmitDepth, depth + 1);
                        
            }
            else
            {
                // Yes, a child thread is available, so recursively build the < branch with a child thread.
                Future<KdNode> future =
                            executor.submit( buildKdTreeNlognWithThread(reference, temporary, permutation,
                                                                        start, median - 1, executor,
                                                                        maximumSubmitDepth, depth + 1) );
                        
                // And simultaneously, recursively build the > branch of the tree with the current thread.
                node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                                executor, maximumSubmitDepth, depth + 1);
                        
                // Then get the result of building the < branch with the child thread.
                try {
                    node.ltChild = future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
            // Compute the height at this node as the recursion unwinds.
            node.height = KdTreeDynamic.computeHeight(node);
                
        } else 	if (end < start) {
                
            // This is an illegal condition that should never occur, so test for it last.
            throw new RuntimeException("end < start");
                    
        } else {
                
            // This final else block is added to keep the Java compiler from complaining.
            throw new RuntimeException("unknown configuration of  start and end");
        }
            
        return node;
    }

    /**
     * <p>
     * The {@code buildKdTree1to3} method builds a k-d tree
     * that contains 3 nodes or fewer.
     * 
     * @param kdNodes - an array of {@code KdNode} instances
     * @param start - the index of the first element of the kdNodes array
     * @param end - the index of the last element of the kdNodes array
     * @param p - the partition that cycles as x, y, z, etc.
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    protected static KdNode buildKdTree1to3(final KdNode[] kdNodes,
                                            final int start,
                                            final int end,
                                            final int p)
    {
        KdNode root = kdNodes[start];

        if (end == start) {

            // Only one KdNode was passed to this method, so it is the root of the tree.
            root = kdNodes[start];
            root.height = 1;

        } else if (end == start + 1) {
                
            // Two KdNodes were passed to this method in unsorted order, so choose the
            // start KdNode to be the root the tree, and compare their super-keys
            // to determine whether the end KdNode is the < child or the > child.
            root = kdNodes[start];
            if (MergeSort.superKeyCompare(kdNodes[start].tuple, kdNodes[end].tuple, p) < 0L) {
                root.gtChild = kdNodes[end];
                root.height = 2;
                root.gtChild.height = 1;
            } else {
                root.ltChild = kdNodes[end];
                root.height = 2;
                root.ltChild.height = 1;
            }

        } else if (end == start + 2) {
                
            // Three KdNodes were passed to this method in unsorted order, so compare
            // their super-keys to determine which KdNode is the root of the tree,
            // which KdNode is the < child, and which KdNode is the > child.
            int mid = start + 1;
            if (MergeSort.superKeyCompare(kdNodes[start].tuple, kdNodes[mid].tuple, p) < 0L) {
                // kdNodes[start] < kdNodes[mid]
                if (MergeSort.superKeyCompare(kdNodes[mid].tuple, kdNodes[end].tuple, p) < 0L) {
                // kdNodes[start] < kdNodes[mid] < kdNodes[end]
                root = kdNodes[mid];
                root.ltChild = kdNodes[start];
                root.gtChild = kdNodes[end];
                } else {
                    // kdNodes[start] < kdNodes[mid]; kdNodes[end] < kdNodes[mid]
                    if (MergeSort.superKeyCompare(kdNodes[start].tuple, kdNodes[end].tuple, p) < 0L) {
                        // kdNodes[start] < kdNodes[end] < kdNodes[mid]
                        root = kdNodes[end];
                        root.ltChild = kdNodes[start];
                        root.gtChild = kdNodes[mid];
                    } else {
                        // kdNodes[end] < kdNodes[start] < kdNodes[mid]
                        root = kdNodes[start];
                        root.ltChild = kdNodes[end];
                        root.gtChild = kdNodes[mid];
                    }
                }
            } else {
                // kdNodes[mid] < kdNodes[start]
                if (MergeSort.superKeyCompare(kdNodes[start].tuple, kdNodes[end].tuple, p) < 0L) {
                // kdNodes[mid] < kdNodes[start] < kdNodes[end]
                root = kdNodes[start];
                root.ltChild = kdNodes[mid];
                root.gtChild = kdNodes[end];
                } else {
                    // kdNodes[mid] < kdNodes[start]; kdNodes[end] < kdNodes[start]
                    if (MergeSort.superKeyCompare(kdNodes[mid].tuple, kdNodes[end].tuple, p) < 0L) {
                        // kdNodes[mid] < kdNodes[end] < kdNodes[start]
                        root = kdNodes[end];
                        root.ltChild = kdNodes[mid];
                        root.gtChild = kdNodes[start];
                    } else { 
                        // kdNodes[end] < kdNodes[mid] < kdNodes[start]
                        root = kdNodes[mid];
                        root.ltChild = kdNodes[end];
                        root.gtChild = kdNodes[start];
                    }
                }
            }
            root.height = 2;
            root.ltChild.height = 1;
            root.gtChild.height = 1;
        } else if (end < start) {

            throw new RuntimeException("\n\nIn buildKdTree1to3, end = " + end +
                                       "  <  start = " + start + "\n");
        } else if (end > start + 2) {

            throw new RuntimeException("\n\nToo many k-d nodes in buildKdTree1to3, end = " + end +
                                        "  start = " + start + "\n");
        }

        return root;
    }

    /**
     * <p>
     * The {@code buildKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#buildKdTree buildKdTree} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode}
     */
    private static Callable<KdNode> buildKdTreeNlognWithThread(final KdNode[] reference,
                                                               final KdNode[] temporary,
                                                               final int[] permutation,
                                                               final int start,
                                                               final int end,
                                                               final ExecutorService executor,
                                                               final int maximumSubmitDepth,
                                                               final int depth)
    {
        return new Callable<KdNode>() {
        @Override
            public KdNode call() {
                return buildKdTreeNlogn(reference, temporary, permutation, start,
                                        end, executor, maximumSubmitDepth, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code buildKdTreePresorted} method builds a k-d tree by using the median of the
     * pre-sorted reference array to partition that array, then calls the {@link buildKdTree}
     * method to recursively partition the reference array.
     * </p>
     *
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @return a {@link KdNode} that represents the root of the tree or subtree
     */
    private static KdNode buildKdTreePresorted(final KdNode[] reference,
                                               final KdNode[] temporary,
                                               final int[] permutation,
                                               final int start,
                                               final int end,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth) {

        // This KdNode instance stores the median element.
        final KdNode node;

        // This buildKdTreePresorted() method is used for building only the first level of the tree.
        final int depth = 0;
            
        if (end == start) {

            // Only one reference was passed to this method, so store it at this level of the tree.
            node = reference[start];
            node.height = 1;

        } else if (end == start + 1) {
                
            // Two references were passed to this method in sorted order, so store the start
            // element at this level of the tree and store the end element as the > child. 
            node = reference[start];
            node.gtChild = reference[end];
            node.height = 2;
            node.gtChild.height = 1;
                
        } else if (end == start + 2) {
                
            // Three references were passed to this method in sorted order, so
            // store the median element at this level of the tree, store the start
            // element as the < child and store the end element as the > child.
            node = reference[start + 1];
            node.ltChild = reference[start];
            node.gtChild = reference[end];
            node.height = 2;
            node.ltChild.height = 1;
            node.gtChild.height = 1;
            
        } else if (end > start + 2) {
                
            // Four or more references were passed to this method, so use the median element of
            // the pre-sorted reference array to partition the reference array.
            final int n = end - start + 1;
            final int median = (n + 1) >> 1;
            node = reference[median];

            // Build the < branch with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the tree as possible for greater utilization.

            // Is a child thread available to build the < branch?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

                // No, so recursively build the < branch of the tree with the current thread.
                node.ltChild = buildKdTreeNlogn(reference, temporary, permutation, start, median - 1,
                                                executor, maximumSubmitDepth, depth + 1);

                // Then recursively build the > branch of the tree with the current thread.
                node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                                executor, maximumSubmitDepth, depth + 1);
                        
            } else {
                        
                // Yes, a child thread is available, so recursively build the < branch with a child thread.
                final Future<KdNode> future =
                            executor.submit( buildKdTreeNlognWithThread(reference, temporary, permutation,
                                                                        start, median - 1, executor,
                                                                        maximumSubmitDepth, depth + 1) );
                        
                // And simultaneously, recursively build the > branch of the tree with the current thread.
                node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                                executor, maximumSubmitDepth, depth + 1);
                        
                // Then get the result of building the < branch with the child thread.
                try {
                    node.ltChild = future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
            // Compute the height at this node as the recursion unwinds.
            node.height = KdTreeDynamic.computeHeight(node);
                 
        } else 	if (end < start) {
                
            // This is an illegal condition that should never occur, so test for it last.
            throw new RuntimeException("end < start");
                
        } else {
                
            // This final else block is added to keep the Java compiler from complaining.
            throw new RuntimeException("unknown configuration of  start and end");
        }
            
        return node;
    }

    /**
     * <p>
     * The {@code partition} method partitions an array of references to (x,y,z,w...)
     * tuples about its kth element and returns the array index of the kth element.
     * See https://yiqi2.wordpress.com/2013/07/03/median-of-medians-selection-algorithm/
     * that contains a bug that causes a java.lang.ArrayIndexOutOfBoundsException.
     * </p>
     * 
     * @param a - a KdNode[]
     * @param start - the start index for the elements to be considered
     * @param n - the number of elements to consider
     * @param k - the element to find
     * @param medians - a scratch KdNode[] for the medians
     * @param first - the first index for the scratch array
     * @param p - the most significant dimension or the partition coordinate
     * @return the index of the kth element in the array about which the array has been partitioned
     */
    private static int partition(final KdNode[] a,
                                 final int start,
                                 final int n,
                                 final int k,
                                 final KdNode[] medians,
                                 final int first,
                                 final int p)
{
    // The number of elements in a group, which must be 5 due to the select_2_5 method below.
    final int GROUP_SIZE = 5;
        
    if (n <=0 || n > a.length) {
        throw new IllegalArgumentException("n = " + n);
    }
    if (k <= 0 || k > n) {
        throw new IllegalArgumentException("k = " + k);
    }
    if (start + n > a.length) {
        throw new IllegalArgumentException("s = " + start + "  n = " + n + "  length = " + a.length);
    }
        
    // This trivial case terminates recursion.
    if ( n == 1 && k == 1 ) {
        return start;
    }

    // Use insertion sort instead of the median of medians algorithm for a small number of elements,
    // via Jon Benley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
    // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the a array.
    if (n <= Constants.MEDIAN_OF_MEDIANS_CUTOFF) {
        for (int i = start + 1; i <= start + n - 1; ++i) {
            KdNode tmp = a[i];
            int j;
            for (j = i; j > start && MergeSort.superKeyCompare(a[j-1].tuple, tmp.tuple, p) > 0L; j--) {
                a[j] = a[j-1];
            }
            a[j] = tmp;
        }
        return start + k - 1;
    }
        
    // Otherwise, determine how many medians to find.  Round down to count
    // only groups that comprise fully GROUP_SIZE elements.  Any
    // remaining group of elements that doesn't comprise GROUP_SIZE
    // elements will be processed after the following 'for' loop.
    int m = n / GROUP_SIZE;
        
    // Initialize the index of the start of a group then process each group.
    int startOfGroup = 0;
    for (int i = 0; i < m; i++) {
            
        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p);
                
        // Update the index of the beginning of the group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
    }
        
    // Calculate and check the number of remaining elements.
    int remainingElements = n - startOfGroup;
    if ( remainingElements < 0 || remainingElements >= GROUP_SIZE ) {
        throw new RuntimeException("incorrect group calculation");
    }
        
    // Find the median of any remaining elements via select_j_k.
    switch (remainingElements) {
    case 0:
        break;
    case 1:
        medians[first + m] = a[start + startOfGroup];
        m++;
        break;
    case 2:
        medians[first + m] = select_0_2(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        p);
        m++;
        break;
    case 3: 
        medians[first + m] = select_1_3(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        p);
        m++;
        break;
        case 4: 
        medians[first + m] = select_1_4(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        p);
        m++;
        break;
    default:
        throw new RuntimeException("unhandled case in switch");
    }
            
    // Select the median of medians for partitioning the elements.  Note that (m + 1) >> 1
    // correctly designates the median element as the "kth" element instead of the address
    // of the median element in the medians array.  The medians array must start with element
    // first + m for the next level of recursion to avoid overwriting the median elements.
    // The medians array will have adequate capacity for all of the medians for all of the
    // recursive calls because the initial call to this partition method from the buildKdTreeNlogn
    // method provides a medians array that is the same size as the reference array.  Each
    // recursive call creates the (1 / GROUP_SIZE) fraction of the medians as the call at the
    // prior level of recursion, so the total requirement for storage of medians is the following
    // fraction of the temporary array for the following values of GROUP_SIZE:
    //
    // for GROUP_SIZE = 3, the fraction is 1/3 + 1/9 + 1/27 + 1/81 + ... < 1/2
    // for GROUP_SIZE = 5, the fraction is 1/5 + 1/25 + 1/125 + 1/625 + ... < 1/4
    // for GROUP_SIZE = 7, the fraction is 1/7 + 1/49 + 1/243 + 1/1701 + ... < 1/8
    //
    // Note: it is possible to allocate the medians array locally to this partition() method
    // instead of providing it via a calling parameter to this method; however, because the
    // mergeSort() method requires a temporary array, that array is re-used as the medians array.
    // But local allocation of the medians array appears to promote marginally faster execution.
    final KdNode medianOfMedians =
        medians[ partition(medians, first, m, (m + 1) >> 1, medians, first + m, p) ];
            
        // Find the address of the median of medians and swap it into a[start + n - 1]
        // so that it is not examined during partitioning of the a array.
        for (int i = 0; i < n - 1; ++i) {
            if (a[start + i] == medianOfMedians) {
                swap(a, start + i, start + n - 1);
                break;
            }
        }
        
        // Partition the a array relative to the median of medians into < and > subsets.
        int i = 0;
        for (int j = 0; j < n - 1; ++j) {
            if (MergeSort.superKeyCompare(a[start + j].tuple, medianOfMedians.tuple, p) < 0L) {
                if (j != i) {
                    swap(a, start + j, start + i);
                }
                ++i;
            }
        }

        // Swap the median of medians into a[start + i] between the < and > subsets.
        swap(a, start + i, start + n - 1);

        // k is 1-based but i is 0-based, so compare k to i + 1 and
        // determine which subset (if any) must be partitioned recursively.
        if (k < i + 1) {
            
            // The median of medians occupies a position below i, so partition
            // the array elements of the < subset; for this subset, the
            // original kth element is still the kth element of this subset.
            return partition(a, start, i, k, medians, first, p);
            
        } else if (k > i + 1) {
            
            // The median of medians occupies a position above i, so partition
            // the array elements of the > subset; for this subset, the
            // original kth element is not the kth element of this subset
            // because i + 1 elements are in the < subset.
            return partition(a, start + i + 1, n - i - 1, k - i - 1,
                                medians, first, p);
            
        } else {
            
            // The median of medians occupies a[start + i] because k == i + 1, so no
            // further partitioning is necessary.  Return start + i as the index of
            // the kth element under the definition that start is the zeroth index.
            return start + i;
        }
    }
        
    /**
     * <p>
     * The {@code swap} method swaps two array elements.
     * </p>
     * 
     * @param a - a KdNode[]
     * @param i - the index of the first element
     * @param j - the index of the second element
     */
    private static void swap(final KdNode[] a, final int i, final int j) {
        final KdNode t = a[i];
        a[i] = a[j];
        a[j] = t;
    }
        
    /**
     * <p>
     * The following {@code select_j_k} methods select the jth of k items.
     * Adapted from Chapter 4, "Linear Orderings", of Alexander Stepanov's
     * and Paul McJones' "Elements of Programming", Addison-Wesley, New York,
     * 2009.
     * </p>
     */
    private static KdNode select_0_2(final KdNode a,
                                     final KdNode b,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return a;
            } else {
            // b < a
            return b;
        }
    }

    private static KdNode select_1_2(final KdNode a,
                                     final KdNode b,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return b;
        } else {
            // b < a
            return a;
        }
    }
        
    private static KdNode select_1_3_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(b.tuple, c.tuple, p) < 0L) {
            // a < b < c
            return b;
        } else {
            // a ? c < b
            return select_1_2(a, c, p);
        }
    }

    private static KdNode select_1_3(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_1_3_ab(a, b, c, p);
        } else {
            // b < a
            return select_1_3_ab(b, a, c, p);
        }
    }

    private static KdNode select_1_4_ab_cd(final KdNode a,
                                           final KdNode b,
                                           final KdNode c,
                                           final KdNode d,
                                           final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, a.tuple, p) < 0L) {
            // c < a < b && a ? d so c is eliminated and a ? d
            return select_0_2(a, d, p);
        } else {
            // a < b ? c < d so a is eliminated and b ? c
            return select_0_2(b, c, p);
        }
    }
        
    private static KdNode select_1_4_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final KdNode d,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, d.tuple, p) < 0L) {
            // a < b && c < d
            return select_1_4_ab_cd(a, b, c, d, p);
        } else {
            // a < b && d < c
            return select_1_4_ab_cd(a, b, d, c, p);
        }
    }
        
    private static KdNode select_1_4(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final KdNode d,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_1_4_ab(a, b, c, d, p);
        } else {
            // b < a
            return select_1_4_ab(b, a, c, d, p);
        }
    }
        
    private static KdNode select_2_5_ab_cd(final KdNode a,
                                           final KdNode b,
                                           final KdNode c,
                                           final KdNode d,
                                           final KdNode e,
                                           final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, a.tuple, p) < 0L) {
            // c < a < b && c < d ? e so c is eliminated and a < b && d ? e
            return select_1_4_ab(a, b, d, e, p);
        } else {
            // a < b ? c && c < d ? e && b ? e so a is eliminated and c < d && b ? e
            return select_1_4_ab(c, d, b, e, p);
        }
    }
        
    private static KdNode select_2_5_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final KdNode d,
                                        final KdNode e,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, d.tuple, p) < 0L) {
        // a < b && c < d
        return select_2_5_ab_cd(a, b, c, d, e, p);
    } else {
        // a < b && d < c
        return select_2_5_ab_cd(a, b, d, c, e, p);
        }
    }
        
    private static KdNode select_2_5(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final KdNode d,
                                     final KdNode e,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_2_5_ab(a, b, c, d, e, p);
        } else {
            // b < a
            return select_2_5_ab(b, a, c, d, e, p);
        }
    }
        
} // class KdTreeNlogn


==> anc/KdTreeDynamic/KdTreeStatic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;
import java.util.ArrayList;
import java.util.LinkedList;
import java.util.List;
import java.util.TreeSet;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdTreeStatic} class stores the root KdNode of the k-d tree.
 * </p>
 */
public class KdTreeStatic {
    
    protected KdNode root = null;
    protected int numDimensions = 3;
    protected ExecutorService executor = null;
    protected int maxSubmitDepth = -1;

    public KdTreeStatic(final int numDimensions,
                        final ExecutorService executor,
                        final int maxSubmitDepth)
    {
                  this.numDimensions = numDimensions;
                  this.executor = executor;
                  this.maxSubmitDepth = maxSubmitDepth;
    }

    protected int getTreeHeight()
    {
        return KdTreeDynamic.getHeight(root);
    }

    /**
     * <p>
     * The {@code createKdTree} method builds a k-d tree from a KdNode[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns the root of the k-d tree
     */
    protected static KdTreeStatic createKdTree(final KdNode[] kdNodes,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth,
                                               final int p)
    {
        // Do not use mutiple threads to build the subtree, even
        // though multiple threads are available, unless the size of the
        // subtree is sufficiently large to justify spawning child threads.
        int maxDepth = maximumSubmitDepth;
        if (kdNodes.length < Constants.MULTI_THREAD_CUTOFF) {
            maxDepth = -1;
        }

        // Use the k-d tree-building algorithm specified by Constants.NLOGN
        KdTreeStatic tree;
        if (Constants.NLOGN) {
            tree = KdTreeNlogn.createKdTreeNlogn(kdNodes, executor,
                                                 maximumSubmitDepth, p);
        } else {
            tree = KdTreeKnlogn.createKdTreeKnlogn(kdNodes, executor,
                                                   maximumSubmitDepth, p);
        }
        return tree;
    }

    /**
     * <p>
     * The {@code createKdTree} method builds a static k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns the root of the k-d tree
     */
    protected static KdTreeStatic createKdTree(final Pair[] coordinates,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth,
                                               long[] nN,
                                               double[] iT,
                                               double[] sT,
                                               double[] rT,
                                               double[] kT,
                                               double[] vT)
    {
        KdTreeStatic tree;
        if (Constants.NLOGN) {
            tree = KdTreeNlogn.createKdTreeNlogn(coordinates, executor,
                                                 maximumSubmitDepth,
                                                 nN, iT, sT, rT, kT, vT);
        } else {
            tree = KdTreeKnlogn.createKdTreeKnlogn(coordinates, executor,
                                                   maximumSubmitDepth,
                                                   nN, iT, sT, rT, kT, vT);
        }
        return tree;
    }
    
    /**
     * <p>
     * The {@code incrementHistogram} method increments an element of a histogram.
     * 
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param subTreeSize - the subtree size that selects the histogram element
     * </p>
     */
    protected static void incrementHistogram(final long[] histogram,
                                             final int subTreeSize)
    {
        int powerOf2 = 1;
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            final int nextPowerOf2 = powerOf2 << 1;
            if ( (subTreeSize >= powerOf2) && (subTreeSize < nextPowerOf2) ) {
                ++histogram[i];
                return;
            }
            powerOf2 = nextPowerOf2;
        }
        int size = subTreeSize;
        int i = 0;
        while (size > 0) {
            size >>= 1;
            ++i;
        }
        throw new RuntimeException("\nunsupported subtree size = " + subTreeSize +
                                   " increase Constants.MAX_POWER_OF_2 to " + i);
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected int verifyKdTree(final int[] permutation)
    {
        if (root == null) {
            return 0;
        } else {
            return root.verifyKdTree(permutation, executor, maxSubmitDepth, 0);
        }
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
    * @return the number of nodes in the k-d tree
     */
    protected int verifyKdTree()
    {
        if (root == null) {
            return 0;
        } else {
            return root.verifyKdTree(numDimensions, 0, executor, maxSubmitDepth, 0);
        }
    }

    /**
     * <p>
     * The {@code searchKdTree} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return the size of the {@link java.util.LinkedList List}{@code <}{@link KdNode}{@code >}
     *         instead of returning void that doesn't appear to be
     *         an acceptable return value for the Callable.call method
     */
    protected List<KdNode> searchKdTree(final long[] queryLower,
                                        final long[] queryUpper,
                                        final ExecutorService executor,
                                        final int maximumSubmitDepth,
                                        final int p,
                                        final int depth,
                                        final boolean enableAll)
    {
        if (root == null) {
            return null;
        }

        if (Constants.ENABLE_LINKED_LIST) {
            return root.searchKdTreeLL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enableAll);
        } else {
            return root.searchKdTreeAL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enableAll);
        }
    }

    /**
     * <p>
     * The {@code searchKdTree} method searches the k-d tree and finds the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTree(final long[] queryLower,
                                        final long[] queryUpper,
                                        final ExecutorService executor,
                                        final int maximumSubmitDepth,
                                        final int p,
                                        final int depth,
                                        final boolean[] enable)
    {
        if (root == null) {
            return null;
        }

        if (Constants.ENABLE_LINKED_LIST) {
            return root.searchKdTreeLL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enable);
        } else {
            return root.searchKdTreeAL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enable);
        }
    }

    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code BigInteger, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors)
    {
        if (root == null) {
            return null;
        } else {
            return root.findNearestNeighbors(query, numNeighbors);
        }
    }
  
    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code BigInteger, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors,
                                               final boolean[] enable)
    {
        if (root == null) {
            return null;
        } else {
            return root.findNearestNeighbors(query, numNeighbors, enable);
        }
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code BigInteger, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors)
    {
        if (root == null) {
            return null;
        } else {
            return root.findBruteNeighbors(query, numNeighbors);
        }
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code BigInteger, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors,
                                             final boolean[] enable)
    {
        if (root == null) {
            return null;
        } else {
            return root.findBruteNeighbors(query, numNeighbors, enable);
        }
    }
  
    /**
     * <p>
     * The {@code contains} method searches the tree for a key-value pair.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[], {@code String}>
     * @return {@code true} if the key was found; otherwise, {@code false}
     * </p>
     */
    protected boolean contains(final Pair coordinate)
    {
        if (root != null) {
            return contains(root, coordinate.getKey(), coordinate.getValue(), 0);
        } else {
            return false;
        }
    }
    
    /**
     * <p>
     * The {@code contains} method searches a subtree for a key-value pair.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param q - the leading dimension that is permuted cyclically
     * @return {@code true} if the key was found; otherwise, {@code false}
     * </p>
     */
    private boolean contains(final KdNode node,
                             final long[] key,
                             final String value,
                             final int q)
    {
        KdNode ptr = node;
        int p = q;
        final int dim = node.tuple.length;
        while ( ptr != null ) {
            if (MergeSort.superKeyCompare(key, ptr.tuple, p) < 0L) {
                ptr = ptr.ltChild;
            } else if (MergeSort.superKeyCompare(key, ptr.tuple, p) > 0L) {
                ptr = ptr.gtChild;
            } else {
                // found the key, so check for the value
                return ptr.values.contains(value);
            }
            // Permute the most significant dimension p cyclically using
            // a fast alternative to the modulus operator for p <= dim.
            ++p;
            p = (p < dim) ? p : 0;
        }
        return false; // didn't find the key
    }
    
    /**
     * <p>
     * The {@code printKdTree} method prints the k-d tree "sideways" with the root at the left.
     * </p>
     * 
     * @param depth - the depth in the k-d tree
     */
    protected void printKdTree(final int depth)
    {
        root.printKdTree(depth);
    }

    /**
     * <p>
     * The {@code printTuple} method prints a tuple.
     * </p>
     * 
     * @param p - the tuple
     */
   protected static void printTuple(final long[] tuple)
   {
        KdNode.printTuple(tuple);
   }

} // class KdTreeStatic


==> anc/KdTreeDynamic/MergeSort.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code MergeSort} class contains multi-threaded merge sort methods.
 * </p>
 */
public class MergeSort
{
    /**
     * <p>
     * The {@code superKeyCompare} method compares two long[] in as few coordinates as possible
     * and uses the sorting or partition coordinate as the most significant coordinate.
     * </p>
     * 
     * @param a - a long[]
     * @param b - a long[]
     * @param p - the most significant dimension
     * @returns a long that represents the result of comparing two super keys
     */
   protected static long superKeyCompare(final long[] a,
                                         final long[] b,
                                         final int p)
    {
        long diff = a[p] - b[p];
        for (int i = 1; diff == 0L && i < a.length; i++) {
            int r = i + p;
            // A fast alternative to the modulus operator for (i + p) < 2 * a.length.
            r = (r < a.length) ? r : r - a.length;
            diff = a[r] - b[r];
        }
        return diff;
    }

    /**
     * <p>
     * The {@code removeDuplicates} method} checks the validity of the merge sort
     * and removes from the reference array all but one of a set of references that
     * reference duplicate tuples.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param p - the index of the most significant coordinate in the super key
     * @returns the address of the last element of the references array following duplicate removal
     */
    protected static int removeDuplicates(final KdNode[] reference,
                                          final int p)
    {
        int end = 0;
        for (int i = 1; i < reference.length; i++) {
            long compare = superKeyCompare(reference[i].tuple, reference[i-1].tuple, p);
            if (compare < 0L) {
                throw new RuntimeException( "merge sort failure: superKeyCompare(ref[" +
                                            Integer.toString(i) + "], ref[" + Integer.toString(i-1) +
                                            "], (" + Integer.toString(p) + ") = " + Long.toString(compare) );
            } else if (compare > 0L) {
                // Keep this element of the reference array by
                // appending it to the kept elements of the array.
                reference[++end] = reference[i];
            } else {
                // Add the values from this element of the reference
                // array to the values set of the duplicate element
                // that is kept, and do not keep this element.
                reference[end].values.addAll(reference[i].values);
            }
        }
        return end;
    }

    /**
     * <p>
     * The following four merge sort methods are adapted from the mergesort function that is shown
     * on p. 166 of Robert Sedgewick's "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
     * That elegant implementation of the merge sort algorithm eliminates the requirement to test
     * whether the upper and lower halves of an auxiliary array have become exhausted during the
     * merge operation that copies from the auxiliary array to a result array.  This elimination is
     * made possible by inverting the order of the upper half of the auxiliary array and by accessing
     * elements of the upper half of the auxiliary array from highest address to lowest address while
     * accessing elements of the lower half of the auxiliary array from lowest address to highest
     * address.
     * </p>
     * <p>
     * The following four merge sort methods also implement two suggestions from p. 275 of Robert
     * Sedgewick's and Kevin Wayne's "Algorithms 4th Edition", Addison-Wesley, New York, 2011.  The
     * first suggestion is to replace merge sort with insertion sort when the size of the array to
     * sort falls below a threshold.  The second suggestion is to avoid unnecessary copying to the
     * auxiliary array prior to the merge step of the algorithm by implementing two versions of
     * merge sort and by applying some "recursive trickery" to arrange that the required result is
     * returned in the auxiliary array by one version and in the result array by the other version.
     * The following four merge sort methods build upon this suggestion and return their result in
     * either ascending or descending order, as discussed on pp. 173-174 of Robert Sedgewick's
     * Algorithms in C++", Addison-Wesley, Reading, MA, 1992, 
     * </p>
     * <p>
     * During multi-threaded execution, the upper and lower halves of the result array may be filled
     * from the auxiliary array (or vice versa) simultaneously by two threads.  The lower half of the
     * result array is filled by accessing elements of the upper half of the auxiliary array from highest
     * address to lowest address while accessing elements of the lower half of the auxiliary array from
     * lowest address to highest address, as explained above for elimination of the test for exhaustion.
     * The upper half of the result array is filled by addressing elements from the upper half of the
     * auxiliary array from lowest address to highest address while accessing the elements from the lower
     * half of the auxiliary array from highest address to lowest address.  Note: for the upper half
     * of the result array, there is no requirement to test for exhaustion provided that upper half of
     * the result array never comprises more elements than the lower half of the result array.  This
     * provision is satisfied by computing the median address of the result array as shown below for
     * all four merge sort methods. 
     * </p>
     * <p>
     * The {@code mergeSortReferenceAscending} method recursively subdivides the array to be sorted
     * then merges the elements in ascending order and leaves the result in the reference array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    protected static void mergeSortReferenceAscending(final KdNode[] reference,
                                                      final KdNode[] temporary,
                                                      final int low,
                                                      final int high,
                                                      final int p,
                                                      final ExecutorService executor,
                                                      final int maximumSubmitDepth,
                                                      int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficient KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the temporary array in ascending order and merge them into
                // the reference array in ascending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) < 0L) ? temporary[i++] : temporary[j--];
                }
                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the temporary array in ascending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortTemporaryAscendingWithThread(reference, temporary,
                                                                            low, mid, p, executor, maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }
                
                // Compare the results in the temporary array in ascending order with a child thread
                // and merge them into the lower half of the reference array in ascending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsAscendingWithThread(reference, temporary, low, high, low, mid, p) );

                // And simultaneously compare the results in the temporary array in descending order with the
                // current thread and merge them into the upper half of the reference array in ascending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) > 0L) ? temporary[i--] : temporary[j++];
                }

                // Then get the result of merging into the lower half of the reference array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
            // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the reference array.
            for (int i = low + 1; i <= high; i++) {
                KdNode tmp = reference[i];
                int j;
                for (j = i; j > low && superKeyCompare(reference[j-1].tuple, tmp.tuple, p) > 0L; j--) {
                    reference[j] = reference[j-1];
                }
                reference[j] = tmp;
            }
        }
    }
    
    /**
     * <p>
     * The {@code mergeSortReferenceDescending} method recursively subdivides the array to be sorted
     * then merges the elements in descending order and leaves the result in the reference array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortReferenceDescending(final KdNode[] reference,
                                                     final KdNode[] temporary,
                                                     final int low,
                                                     final int high,
                                                     final int p,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the temporary array in ascending order and merge them into
                // the reference array in descending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) > 0L) ? temporary[i++] : temporary[j--];
                }
                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the temporary array in descending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortTemporaryDescendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the temporary array in ascending order with a child thread
                // and merge them into the lower half of the reference array in descending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsDescendingWithThread(reference, temporary, low, high, low, mid, p) );

                // And simultaneously compare the results in the temporary array in descending order with the
                // current thread and merge them into the upper half of the reference array in descending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) < 0L) ? temporary[i--] : temporary[j++];
                }

                // Then get the result of merging into the lower half of the reference array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
            // Addison-Wesley, 1999, that sorts in descending order and leaves the result in the reference array.
            for (int i = low + 1; i <= high; i++) {
                KdNode tmp = reference[i];
                int j;
                for (j = i; j > low && superKeyCompare(reference[j-1].tuple, tmp.tuple, p) < 0; j--) {
                    reference[j] = reference[j-1];
                }
                reference[j] = tmp;
            }
        }
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryAscending} method recursively subdivides the array to be sorted
     * then merges the elements in ascending order and leaves the result in the temporary array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortTemporaryAscending(final KdNode[] reference,
                                                    final KdNode[] temporary,
                                                    final int low,
                                                    final int high,
                                                    final int p,
                                                    final ExecutorService executor,
                                                    final int maximumSubmitDepth,
                                                    int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the reference array in ascending order and merge them into
                // the temporary array in ascending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) < 0L) ? reference[i++] : reference[j--];
                }

            
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the reference array in ascending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortReferenceAscendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the reference array in ascending order with a child thread
                // and merge them into the lower half of the temporary array in ascending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsAscendingWithThread(temporary, reference, low, high, low, mid, p) );

                // And simultaneously compare the results in the reference array in descending order with the
                // current thread and merge them into the upper half of the temporary array in ascending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) > 0L) ? reference[i--] : reference[j++];
                }

                // Then get the result of merging into the lower half of the temporary array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // This implementation of insertion sort leaves the result in the temporary array in ascending order.
            temporary[high] = reference[high];
            int i, j;
            for (j = high - 1; j >= low; j--) {
                for (i = j; i < high; i++) {
                    if(superKeyCompare(reference[j].tuple, temporary[i + 1].tuple, p) > 0L) {
                        temporary[i] = temporary[i + 1];
                    } else {
                        break;
                    }
                }
                temporary[i] = reference[j];
            }
        }
    }
    
    /**
     * <p>
     * The {@code mergeSortTemporaryDescending} method recursively subdivides the array to be sorted
     * then merges the elements in descending order and leaves the result in the temporary array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch array into which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortTemporaryDescending(final KdNode[] reference,
                                                     final KdNode[] temporary,
                                                     final int low,
                                                     final int high,
                                                     final int p,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current thread
                // thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the reference array in ascending order and merge them into
                // the temporary array in descending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) > 0L) ? reference[i++] : reference[j--];
                }

                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the reference array in descending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortReferenceDescendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the reference array in ascending order with a child thread
                // and merge them into the lower half of the temporary array in descending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsDescendingWithThread(temporary, reference, low, high, low, mid, p) );

                // And simultaneously compare the results in the reference array in descending order with the
                // current thread and merge them into the upper half of the temporary array in descending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) < 0L) ? reference[i--] : reference[j++];
                }

                // Then get the result of merging into the lower half of the temporary array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // This implementation of insertion sort leaves the result in the temporary array in descending order.
            temporary[high] = reference[high];
            int i, j;
            for (j = high - 1; j >= low; j--) {
                for (i = j; i < high; i++) {
                    if (superKeyCompare(reference[j].tuple, temporary[i + 1].tuple, p) < 0L) {
                        temporary[i] = temporary[i + 1];
                    } else {
                        break;
                    }
                }
                temporary[i] = reference[j];
            }
        }
    }
    
    /**
     * <p> The {@code mergeResultsAscending} method compares the results in the source array in order of
     * ascending address and merges them into the destination array in order of ascending value.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static void mergeResultsAscending(final KdNode[] destination,
                                              final KdNode[] source,
                                              final int iStart,
                                              final int jStart,
                                              final int kStart,
                                              final int kEnd,
                                              final int p) {
        
        for (int i = iStart, j = jStart, k = kStart; k <= kEnd; k++) {
            destination[k] = (superKeyCompare(source[i].tuple, source[j].tuple, p) <= 0) ? source[i++] : source[j--];
        }
    }

    /**
     * <p> The {@code mergeResultsDescending} method compares the results in the source array in order of
     * ascending address and merges them into the destination array in order of descending value.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static void mergeResultsDescending(final KdNode[] destination,
                                               final KdNode[] source,
                                               final int iStart,
                                               final int jStart,
                                               final int kStart,
                                               final int kEnd,
                                               final int p) {
        
        for (int i = iStart, j = jStart, k = kStart; k <= kEnd; k++) {
            destination[k] = (superKeyCompare(source[i].tuple, source[j].tuple, p) >= 0) ? source[i++] : source[j--];
        }
    }

    /**
     * <p>
     * The {@code mergeResultsAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeResultsAscending mergeResultsAscending} method.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static Callable<Void> mergeResultsAscendingWithThread(final KdNode[] destination,
                                                                  final KdNode[] source,
                                                                  final int iStart,
                                                                  final int jStart,
                                                                  final int kStart,
                                                                  final int kEnd,
                                                                  final int p) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeResultsAscending(destination, source, iStart, jStart, kStart, kEnd, p);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeResultsDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeResultsDescending mergeResultsDescending} method.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static Callable<Void> mergeResultsDescendingWithThread(final KdNode[] destination,
                                                                   final KdNode[] source,
                                                                   final int iStart,
                                                                   final int jStart,
                                                                   final int kStart,
                                                                   final int kEnd,
                                                                   final int p) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeResultsDescending(destination, source, iStart, jStart, kStart, kEnd, p);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortReferenceAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortReferenceAscending mergeSortReferenceAscending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortReferenceAscendingWithThread(final KdNode[] reference,
                                                                        final KdNode[] temporary,
                                                                        final int low,
                                                                        final int high,
                                                                        final int p,
                                                                        final ExecutorService executor,
                                                                        final int maximumSubmitDepth,
                                                                        final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortReferenceAscending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
            };
    }

    /**
     * <p>
     * The {@code mergeSortReferenceDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortReferenceDescending mergeSortReferenceDescending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortReferenceDescendingWithThread(final KdNode[] reference,
                                                                         final KdNode[] temporary,
                                                                         final int low,
                                                                         final int high,
                                                                         final int p,
                                                                         final ExecutorService executor,
                                                                         final int maximumSubmitDepth,
                                                                         final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortReferenceDescending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortTemporaryAscending mergeSortTemporaryAscending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortTemporaryAscendingWithThread(final KdNode[] reference,
                                                                        final KdNode[] temporary,
                                                                        final int low,
                                                                        final int high,
                                                                        final int p,
                                                                        final ExecutorService executor,
                                                                        final int maximumSubmitDepth,
                                                                        final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortTemporaryAscending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortTemporaryDescending mergeSortTemporaryDescending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortTemporaryDescendingWithThread(final KdNode[] reference,
                                                                         final KdNode[] temporary,
                                                                         final int low,
                                                                         final int high,
                                                                         final int p,
                                                                         final ExecutorService executor,
                                                                         final int maximumSubmitDepth,
                                                                         final int depth) {
        
        return new Callable<Void>() {
            @Override
                public Void call() {
                    mergeSortTemporaryDescending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                    return null;
                }
        };
    }
} // class MergeSort


==> anc/KdTreeDynamic/NearestNeighborHeap.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.ArrayList;
import java.util.List;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The NearestNeighborHeap class implements a fixed length list of both containing both a KdNode and euclidean distance
 * from the tuple in the node to a query point.  When a KdNode is added to the list it is unconditionally placed in
 * the list until the list is full.  After the list is full, a KdNode is added to the list only if the calculated
 * distance from the query point to the tuple is less than the farthest KdNode currently in the list; and in that
 * case, the current farthest KdNode and distance are removed from the list to make room for it.
 *
 * The list is maintained in two corresponding fixed length arrays, one for the KdNodes and one for the distance to
 * the query point.  These arrays are stored in order of increasing distance.  When a new node is added, regardless
 * of whether or not the list is full, an insertion sort is done to place the new KdNode in the proper order in the list.
 * A binary search is done to find the correct location, then the farther entries are moved down to make room for the new
 * one, which results in the old farthest KdNode being dropped.  In this way, the farthest KdNode is always at the end of
 * the list when the list is full.
 *
 * A separate variable, curMaxDist, holds the value of the distance to compar against to decide whether to accept
 * a new KdNode.  This variable is initialized to a maximum omt value in the constructor so that all KdNodes will
 * be added to the list until the list is full.  Once the list is full, curMaxDist it set to the distance of the
 * last KdNode on the list, which is the farthest KdNode on the list, to enable distance comparison to that KdNode.
 * <p>
 */
public class NearestNeighborHeap {
    protected long[] query; // query point for which nearest neighbors will be found
    protected boolean[] enable;
    private int reqDepth; // requested number of nearest neighbors
    protected KdNode[] nodes; // array of pointers to KdNodes that are the nearest neighbors
    protected double[] dists; // vector of distances SQUARED
    protected int curDepth; // number of nearest nodes/distances on the heap

    /*
    * Constructor that enables distance test on all dimensions
    *
    * Calling parameters:
    *
    * query - a vector that defines the query point
    * numNeighbors - the number of nearest neighbors desired
    */

    public NearestNeighborHeap(final long[] query, final int numNeighbors) {
        this.nodes = new KdNode[numNeighbors + 1]; // heap of KdNode* (address 0 is unused)
        this.dists = new double[numNeighbors + 1]; // corresponding heap of distances
        for (int i = 0; i < dists.length; ++i) {
            dists[i] = 0.; // initialize each distance to 0
            nodes[i] = null;
        }
        this.reqDepth = numNeighbors;
        this.curDepth = 0;
        this.query = new long[query.length];
        this.enable = new boolean[query.length];
        for (int i = 0; i < query.length; i++) {
            this.query[i] = query[i];
            this.enable[i] = true;
        }
    }

    /*
    * Constructor that enables distance test for only specified dimensions
    *
    * Calling parameters:
    *
    * query - a vector that defines the query point
    * numNeighbors - the number of nearest neighbors desired
    * enable - a vector that specifies the dimensions for which to test distance
    */

    public NearestNeighborHeap(final long[] query, final int numNeighbors, final boolean[] enable) {
        this.nodes = new KdNode[numNeighbors + 1]; // heap of KdNode* (address 0 is unused)
        this.dists = new double[numNeighbors + 1]; // corresponding heap of distances
        for (int i = 0; i < dists.length; ++i) {
            dists[i] = 0.; // initialize each distance to 0
            nodes[i] = null;
        }
        this.reqDepth = numNeighbors;
        this.curDepth = 0;
        this.query = new long[query.length];
        this.enable = new boolean[query.length];
        for (int i = 0; i < query.length; i++) {
            this.query[i] = query[i];
            this.enable[i] = enable[i];
        }
    }

    /*
    * Swap two elements in the heap.
    *
    * Calling parameters:
    *
    * i - the index of the first element
    * j - the index of the second element
    */
    private void swap(final int i, final int j) {
        
        final double tempDist = dists[i];
        final KdNode tempNode = nodes[i];
        dists[i] = dists[j];
        nodes[i] = nodes[j];
        dists[j] = tempDist;
        nodes[j] = tempNode;
    }

    /*
    * Allow an element to rise upward through the heap.
    *
    * Calling parameter:
    *
    * kk - the index of the element
    */
    private void rise(final int kk) {

        int k = kk;
        while ( k > 1 && dists[k/2] < dists[k] ) {
            swap(k/2, k);
            k = k/2;
        }
    }

    /*
    * Allow an element to fall downward through the heap.
    *
    * Calling parameter:
    *
    * kk - the index of the element
    */
    private void fall(final int kk) {

        int k = kk;
        while (2*k <= curDepth) {
            int j = 2*k;
            if ( j < curDepth && dists[j] < dists[j+1] ) {
                ++j;
            }
            if ( dists[k] >= dists[j] ) {
                break;
            }
            swap(k, j);
            k = j;
        }
    }



    /*
    * Remove the top element of the heap and re-order the remaining elements.
    *
    * return a pair that contains a pointer to the top KdNode and the distance to that KdNode
    */
    protected Paire removeTop() {
        Paire returnPair = new Paire(dists[1], nodes[1]);
        swap(1, curDepth--);
        nodes[curDepth+1] = null;
        fall(1);
        return returnPair;
    }

    /*
    * Add a new KdNode to the NearestNeighborHeap if its distance to the
    * query point is less than curMaxDistance.
    *
    * Calling parameter:
    *
    * node - KdNode to potentially add to the heap
    */
    protected void add(final KdNode node) {
        // Find the distance by subtracting the query from the tuple and
        // calculating the sum of the squared distances. Conversion of a
        // 64-bit long to a double may result in loss of precision because
        // a double has a 52-bit mantissa.
        double dist2 = 0.;
        for (int i = 0; i < node.tuple.length; ++i) {
            if (enable[i]) {
                final double diff = (double) (node.tuple[i] - query[i]);
                final double square = diff * diff;
                dist2 += square;
            }
        }
        // If the queue is not full, add the point to the bottom of the heap unconditionally and let it rise;
        if ( !heapFull() ) {
            dists[++curDepth] = dist2;
            nodes[curDepth] = node;
            rise(curDepth);
        }
        // otherwise, if the point is closer than the top of the heap, overwrite the top and let it fall.
        else if ( dist2 < curMaxDist() ) {
            dists[1] = dist2;
            nodes[1] = node;
            fall(1);
        }
        return;
    }

    /* Return the current maximum distance, i.e., dists[1] */
    protected double curMaxDist() {
        return dists[1];
    }

    /* Return true if the heap is full. */
    protected boolean heapFull() {
        return curDepth >= reqDepth;
    }

    /* Return the current depth of the heap, i.e., the number of nearest nodes/distances elements on the heap. */
    protected int heapDepth() {
        return curDepth;
    }

} // class NearestNeighborHeap


==> anc/KdTreeDynamic/Pair.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The Pair class provides the functionality of javafx.util.Pair without
 * using generics that can't be used with an array.
 * </p>
 */
public class Pair {
    private long[] key;
    private String value;

    public Pair(final long[] key,
                final String value) {
        this.key = key;
        this.value = value;
    }

    protected long[] getKey() {
        return key;
    }

    protected void putKey(final long[] key) {
        this.key = key;
    }

    protected String getValue() {
        return value;
    }

    protected void putValue(final String value) {
        this.value = value;
    }
} // class Pair



==> anc/KdTreeDynamic/Paire.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */

/**
 * <p>
 * The Pair class provides the functionality of javafx.util.Pair without
 * using generics that can't be used with an array.
 * </p>
 */
public class Paire {
    private double key;
    private KdNode value;

    public Paire(final double key, final KdNode value) {
        this.key = key;
        this.value = value;
    }

    protected double getKey() {
        return key;
    }

    protected KdNode getValue() {
        return value;
    }
} // class Paire



==> anc/KdTreeDynamic/TestKdTreeDynamic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for KdTreeDynamic.java, KdTreeStatic.java, KdTreeNlogn.java, KdTreeKnlogn.java
 * KdNode.java, MergeSort.java, NearestNeighborHeap.java, Pair.java, Paire.java and Constants.java
 *
 * Configuration is controlled via the following constants in Constants.java
 * 
 * NLOGN - If true, specifies the O[n log(n)] static k-d tree algorithm instead of
 *         the O[kn log(n)] static k-d tree algorithm.
 * 
 * INSERTION_SORT_CUTOFF - An integer that specifies the number of nodes at which insertion
 *                         sort replaces merge sort in the MergeSort.mergeSort* methods.
 * 
 * MEDIAN_OF_MEDIANS_CUTOFF - An integer that specifies number of nodes at which insertion
 *                            sort replaces the median-of-medians algorithm in the
 *                            KdTreeNlogn.partiiton method.
 * 
 * NLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[n log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * KNLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[kn log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * MERGE_CUTOFF - An integer the specifies the number of nodes above which multiple
 *               threads are used for merge sort, independent of the number of threads
 *               specified by the -t command-line option (see below).
 * 
 * MULTI_THREAD_CUTOFF - An integer that specifies the number of nodes above which
 *                       multiple threads are used to construct a static k-d tree.
 * 
 * AVL_BALANCE - If true, the KdTreeDynamic.isBalanced method checks for AVL balance;
 *               otherwise, this method checks for red-black balance. It appears that
 *               red-black balance confers better performance than AVL balance.
 * 
 * HEIGHT_DIFF - An integer that specifies, for red-black balance, the maximum allowed
 *               height difference between the < and > subtrees of a node when one subtree
 *               is empty; or for AVL balance, the maximum allowed height difference
 *               between the < and > subtrees of a node. This balance is used to maintain
 *               the balance of a dynamic k-d tree, not a static k-d tree.
 * 
 * ENABLE_DEBUG - If true, perform additional validity checks.
 * 
 * ENABLE_1TO3 - If true, rebalancing of a dynamic k-d tree is performed using simple
 *               operations, and recursive k-d deletion is curtailed, when a subtree
 *               contains <= 3 nodes.
 * 
 * ENABLE_PREFERRED_KD_NODE - If true, compare the heights of a deleted 2-child k-d node's
 *                            child subtrees to select a preferred replacement node.
 * 
 * ENABLE_LINKED_LIST - If true, use the LinkedList version of region search
 *                      instead of the ArrayList version.
 * 
 * ENABLE_INSERTION_REBALANCE - If true, a dynamic k-d tree is rebalanced after insertion
 *                              of a node if necessary.
 * 
 * ENABLE_DELETION_REBALANCE - If true, a dynamic k-d tree is rebalanced after deletion
 *                             of a node if necessary.
 * 
 * ENABLE_HISTOGRAMS - If true, histograms are obtained for rebalancing operations.
 * 
 * ENABLE_TUPLE_COPY - If true, specifies that the tuple array is copied in the
 *                     KdTreeDynamic.erase method and the KdNode and AvlNode constructors.
 * 
 * 
 * Usage:
 *
 * java TestKdTreeDynamic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] [-j] [-s S] \
 *                        [-p P] [-v] [-f] [-c] [-w] [-y] [-z Z] [-r] [-i] [-h]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -x The number X of duplicate points added to the set of randomly generated points (default 100)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to a query point
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 * 
 * -j Perform a region search in a hypercube centered at a query point
 * 
 * -s The search divisor S that modifies the size of the hypercube for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -v Verify a correct k-d tree after each insertion or erasure of each pair (default off)
 * 
 * -f Search for the next pair after erasure of each pair (default off)
 * 
 * -c Search for all remaining pairs after erasure of each pair (default off)
 * 
 * -w Create a worst-case set of points by walking a k-d tree in order (default off)
 * 
 * -y Create a set of points that lie on the diagonal of the hypercube (default off)
 * 
 * -z The number Z of segments into which to break the points for erasure/insertion (default 1)
 * 
 * -r Reverse the order of points for erasure relative to insertion (default off)
 *
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -h Help, i.e., print the above explanation of command-line options.
 */

import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;
import java.util.Arrays;
import java.util.Collections;
import java.util.List;
import java.util.Random;

/**
 * <p>
 * The k-d tree is described by Jon Bentley in "Multidimensional Binary Search Trees Used
 * for Associative Searching", CACM 18(9): 509-517, 1975.  One approach to building a
 * balanced k-d tree involves finding the median of the data at each level of recursive
 * subdivision of those data.  A O(n) algorithm that may be used to find the median and
 * partition data about that median is described by Manuel Blum, Robert W. Floyd, Vaughan
 * Pratt, Ronald L. Rivest and Robert E. Tarjan in "Time Bounds for Selection", Journal of
 * Computer and System Sciences 7: 448-461, 1973 as well as by Thomas H. Cormen, Charles E.
 * Leiserson, Ronald L. Rivest and Clifford Stein in Section 9.3, "Selection in worst-case
 * linear time", pages 220-222 in "Introduction to Algorithms, Third Edition", MIT Press,
 * Cambridge, Massachusetts, 2009.
 * </p>
 *
 * @author Russell A. Brown
 */
public class TestKdTreeDynamic {

    /**
     * <p>
     * The {@code shuffleArray} method shuffles an array via the Fischer-Yates algorithm.
     * See https://stackoverflow.com/questions/1519736/random-shuffling-of-an-array
     * </p>
     * 
     * @param array - the array to shuffle
     * @param random - the random-number generator
     */
    private static void shuffleArray(final long[] array,
                                     final Random rand)
    {
        int index;
        for (int i = array.length - 1; i > 0; i--)
        {
            index = rand.nextInt(i + 1);
            if (index != i)
            {
                array[index] ^= array[i];
                array[i] ^= array[index];
                array[index] ^= array[i];
            }
        }
    }

    /**
     * <p>
     * The {@code calMeanStd} method calculates the mean
     * and standard deviation from an array of samples.
     * </p>
     * 
     * @param mean - a double[] array for returning the mean by reference
     * @param random - a double[] array for returning the std. dev. by reference
     */
    private static void calcMeanStd(final double[] samples,
                                    final double[] mean,
                                    final double[] std)
    {
        double sum = 0, sum2 = 0;
        for (int i = 0; i < samples.length; ++i) {
            sum += samples[i];
            sum2 += samples[i] * samples[i];
        }
        double n = (double) samples.length;
        mean[0] = sum / n;
        std[0] = Math.sqrt((n * sum2) - (sum * sum)) / n;
    }

    /**
     * <p>
     * Define a simple data set then build a k-d tree.
     * </p>
     */
    public static void main(String[] args)
    {
        // Set the defaults then parse the input arguments.
        int iterations = 1;
        int numPoints = 262144;
        int extraPoints = 100;
        int numDimensions = 3;
        int numThreads = 1;
        long searchDivisor = 10;
        int maximumNumberOfNodesToPrint = 5;
        int numNearestNeighbors = 5;
        int fraction = 1;
        boolean neighbors = false;
        boolean region = false;
        boolean balanced = false;
        boolean verify = false;
        boolean find = false;
        boolean check = false;
        boolean worst = false;
        boolean diagonal = false;
        boolean reverse = false;
		
        for (int i = 0; i < args.length; i++) {
            if ( args[i].equals("-i") || args[i].equals("--iterations") ) {
                iterations = Integer.parseInt(args[++i]); 
                continue;
            }
             if ( args[i].equals("-n") || args[i].equals("--numPoints") ) {
                numPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-x") || args[i].equals("--extraPoints") ) {
                extraPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-d") || args[i].equals("--numDimensions") ) {
                numDimensions = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-t") || args[i].equals("--numThreads") ) {
                numThreads = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-s") || args[i].equals("--searchDivisor") ) {
                searchDivisor = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-p") || args[i].equals("--maximumNodesToPrint") ) {
                maximumNumberOfNodesToPrint = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-m") || args[i].equals("--nearestNeighborCount") ) {
                numNearestNeighbors = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-b") || args[i].equals("--balanced")) {
                balanced = !balanced;
                continue;
            }
            if (args[i].equals("-g") || args[i].equals("--neighbors")) {
                neighbors = !neighbors;
                continue;
            }
            if (args[i].equals("-j") || args[i].equals("--region")) {
                region = !region;
                continue;
            }
            if (args[i].equals("-v") || args[i].equals("--verify")) {
                verify = !verify;
                continue;
            }
            if (args[i].equals("-f") || args[i].equals("--find")) {
                find = !find;
                continue;
            }
            if (args[i].equals("-c") || args[i].equals("--check")) {
                check = !check;
                continue;
            }
            if (args[i].equals("-w") || args[i].equals("--worst")) {
                worst = !worst;
                continue;
            }
            if (args[i].equals("-y") || args[i].equals("--diagonal")) {
                diagonal = !diagonal;
                continue;
            }
            if ( args[i].equals("-z") || args[i].equals("--fraction") ) {
                fraction = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-r") || args[i].equals("--reverse")) {
                reverse = !reverse;
                continue;
            }
            if (args[i].equals("-h") || args[i].equals("--help")) {
                System.out.println("\nUsage:\n");
                System.out.println("java TestKdTreeDynamicmic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] [-j] " +
                                   "[-s S] [-p P] [-v] [-f] [-c] [-w] [-y] [-z Z] [-r] [-i] [-h]\n\n" +
                                   "where the command-line options are interpreted as follows.\n");
                System.out.println("-n The number N of randomly generated points used to build the k-d tree\n");
                System.out.println("-x The number X of duplicate points added to to randomly generated points\n");
                System.out.println("-d The number of dimensions D (aka k) of the k-d tree\n");
                System.out.println("-t The number of threads T used to build and search the static k-d tree\n");
                System.out.println("-b Build a balanced, static k-d tree for comparison to the dynamic k-d tree\n");
                System.out.println("-g Find nearest neighbors to a query point\n");
                System.out.println("-m The maximum number M of nearest neighbors to be found\n");
                System.out.println("-j Perform a region search in a hypercube centered at a query point\n");
                System.out.println("-s The search divisor S that modifies the size of the hypercube for region search\n");
                System.out.println("-p The maximum number P of nodes to report when reporting region search results\n");
                System.out.println("-v Verify the k-d tree ordering and balance after insertion or erasure of each pair\n");
                System.out.println("-f Check for the next point after deleting each point (a cheap alternative to -v)\n");
                System.out.println("-c Check for all remaining points after deleting each point (an expensive alternative to -v)\n");
                System.out.println("-w Create a worst-case set of point by walking a k-d tree in order\n");
                System.out.println("-y Create a set of points that lie on the diagonal of the hypercube\n");
                System.out.println("-z The number Z of segments into which to break the points for erasure/insertion\n");
                System.out.println("-r Reverse the order of points for erasure relative to insertion\n");
                System.out.println("-i The number I of iterations of k-d tree creation\n");
                System.out.println("-h List the command-line options\n");
                System.exit(0);
            }
            throw new RuntimeException("\n\nillegal command-line argument: " + args[i] + "\n");
        }

        // Calculate a delta coordinate by dividing the positive range of long
        // by the number of points and truncating the quotient. Because the positive
        // range is less than half the full range of long, multiplying the
        // delta coordinate by the number of points ought to produce a product
        // that is less than half the full range of long and therefore avoid
        // possible overflow when comparing keys via the superKeyCompare function.
        // Calculate a padding coordinate to center the coordinates about zero.
        final long deltaCoordinate = Long.MAX_VALUE / numPoints;
        final long padCoordinate = (Long.MAX_VALUE - (numPoints * deltaCoordinate)) / 2;

        // Declare and initialize the oneCoordinate array. Equally space each coordinate
        // across the range of centered coordinates.
        final long beginCoordinate = Long.MIN_VALUE + padCoordinate;
        long thisCoordinate = beginCoordinate;
        long endCoordinate = 0;
        final long[] oneCoordinate = new long[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            oneCoordinate[i] = thisCoordinate;
            endCoordinate = thisCoordinate;
            thisCoordinate += deltaCoordinate;
        }

        // These two coordinates indicate whether integer overlow occurs for region search.
        long maxCoordinate = endCoordinate * 2;
        long minCoordinate = -beginCoordinate * 2;

        System.out.println("\ndeltaCoordinate = " + deltaCoordinate);
        System.out.println("padCoordinate = " + padCoordinate);
        System.out.println("beginCoordinate = " + beginCoordinate);
        System.out.println("endCoordinate = " + endCoordinate);
        System.out.println("minCoordinate = " + minCoordinate);
        System.out.println("maxCoordinate = " + maxCoordinate);

        // Calculate the number of child threads to be the number of threads minus 1, then
        // calculate the maximum tree depth at which to launch a child thread.  Truncate
        // this depth such that the total number of threads, including the master thread, is
        // an integer power of 2, hence simplifying the launching of child threads by restricting
        // them to only the < branch of the tree for some number of levels of the tree.
        int n = 0;
        if (numThreads > 0) {
            while (numThreads > 0) {
                n++;
                numThreads >>= 1;
            }
            numThreads = 1 << (n - 1);
        } else {
            numThreads = 0;
        }
        final int childThreads = numThreads - 1;
        int maximumSubmitDepth = -1;
        if (numThreads < 2) {
            maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
        } else if (numThreads == 2) {
            maximumSubmitDepth = 0;
        } else {
            maximumSubmitDepth = (int) Math.floor( Math.log( (double) childThreads ) / Math.log(2.) );
        }
        System.out.println("\nNumber of child threads = " + childThreads + "  maximum submit depth = " + maximumSubmitDepth + "\n");
		
        // Create a fixed thread pool ExecutorService.
        ExecutorService executor = null;
        if (childThreads > 0) {
            try {
                executor = Executors.newFixedThreadPool(childThreads);
            } catch (IllegalArgumentException e) {
                throw new IllegalArgumentException("executor exception " + e.getMessage());
            }
        }
		
        // Allocate arrays to store the execution times and statistics.
        final double[] createTime = new double[iterations];
        final double[] insertTime = new double[iterations];
        final double[] verifyTime = new double[iterations];
        final double[] searchTime = new double[iterations];
        final double[] eraseTime = new double[iterations];
        final double[] finsertTime = new double[iterations];
        final double[] feraseTime = new double[iterations];
        final double[] containsTime = new double[iterations];
        final double[] neighborsSearchTime = new double[iterations];
        final double[] neighborsBruteTime = new double[iterations];
        final double[] regionSearchTime = new double[iterations];
        final double[] regionBruteTime = new double[iterations];

        // Initialize the random-number generator using Pi as a seed. An alternative to Random might be the Mersenne twister:
        // https://commons.apache.org/proper/commons-math/javadocs/api-3.6.1/org/apache/commons/math3/random/MersenneTwister.html
        Random rand = new Random();
        rand.setSeed(3141592653589793239L);
		
        // Declare and initialize the coordinates array. Each element of the
        // coordinates array is a pair wherein the key is an array of (x, y, z, etc.)
        // coordinates and the value is the string representation of an integer.
        //
        // Do not append extra pairs if worst-case (sorted) order is specified,
        // because worst-case order is achieved by building a k-d tree from
        // randomly ordered pairs and then walking the tree in sorted order
        // in order to cull sorted-order pairs. Because extra pairs have
        // duplicate tuples their values are stored in a key-to-multiple-values
        // map. However, culling sorted-order pairs takes only the first
        // of multiple values to form the pair. Hence, not all values will
        // be represented in the sorted-order pairs. This problem is avoided
        // by appending no extra pairs when worst-case order is specified.
        extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
        if (worst) {
            extraPoints = 0;
        }
        final Pair[] coordinates = new Pair[numPoints + extraPoints];
        for (int i = 0; i < coordinates.length; ++i) {
            final long[] key = new long[numDimensions];
            final String value = String.valueOf(i);
            coordinates[i] = new Pair(key, value);
        }

        // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
        long[] query = new long[numDimensions];
        long[] queryLower = new long[numDimensions];
        long[] queryUpper = new long[numDimensions];
        for (int i = 0; i < numDimensions; i++) {
            query[i] = i;
            queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
            queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
        }
        // Ensure that each query lower bound <= the corresponding query upper bound.
        for (int i = 0; i < queryLower.length; ++i) {
            if (queryLower[i] > queryUpper[i]) {
                long tmp = queryLower[i];
                queryLower[i] = queryUpper[i];
                queryUpper[i] = tmp;
            }
        }

        // Create an instance of KdTreeDynamic.
        final KdTreeDynamic tree = new KdTreeDynamic(numDimensions, executor, maximumSubmitDepth);

        // These variables will be modified by building and testing the k-d tree.
        long treeSize = 0L, numberOfNodes = 0L, staticNumberOfNodes = 0L;
        int treeHeight = 0, staticTreeHeight = 0, numRegionNodes = 0, numNeighborsNodes = 0;

        // Build and test the k-d tree for the specified number of iterations.
        for (int k = 0; k < iterations; ++k)
        {
            // Shuffle the coordinates vector independently for each dimension,
            // unless a diagonal set of coordinates is specified.
            if (diagonal) {
                shuffleArray(oneCoordinate, rand);
                for (int j = 0; j < numDimensions; ++j) {
                    for (int i = 0; i < numPoints; ++i) {
                        coordinates[i].getKey()[j] = oneCoordinate[i];
                    }
                }
            } else {
                for (int j = 0; j < numDimensions; ++j) {
                    shuffleArray(oneCoordinate, rand);
                    for (int i = 0; i < numPoints; ++i) {
                        coordinates[i].getKey()[j] = oneCoordinate[i];
                    }
                }
            }

            // Reflect pairs across coordinates[numPoints - 1] to initialize the extra pairs.
            for (int i = 1; i <= extraPoints; ++i) {
                for (int j = 0; j < numDimensions; ++j) {
                    coordinates[numPoints - 1 + i].getKey()[j] = coordinates[numPoints - 1 - i].getKey()[j];
                }
            }

            // Wrap a static k-d tree in a dynamic k-d tree. Walk the tree
            // in sorted order and over-write the first numPoints pairs
            // in the coordinates array to create worst-case coordinates.
            // Return the number ofnodes and execution times by reference
            // via single-element arrays.
            if (worst) {
                final long[] nN = new long[1];
                final double[] iT = new double[1]; // initialization time
                final double[] sT = new double[1]; // sort time
                final double[] rT = new double[1]; // remove time
                final double[] kT = new double[1]; // k-d tree-build time
                final double[] vT = new double[1]; // verify time

                final KdTreeDynamic arbre =
                    new KdTreeDynamic(numDimensions,
                                      executor,
                                      maximumSubmitDepth,
                                      KdTreeStatic.createKdTree(coordinates,
                                                                executor,
                                                                maximumSubmitDepth,
                                                                nN,
                                                                iT,
                                                                sT,
                                                                rT,
                                                                kT,
                                                                vT));

                // Check that the static tree contains the correct number of nodes.
                long worstNumberOfNodes = arbre.verifyKdTree();
                if (nN[0] != worstNumberOfNodes) {
                    throw new RuntimeException("\n\nfor worst tree, number of nodes from createKdTree = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               worstNumberOfNodes + "\n");
                }
                if (numPoints != worstNumberOfNodes) {
                    throw new RuntimeException("\n\nfor worst tree, number of non-extra pairs = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               worstNumberOfNodes + "\n");
                }


                // Walk the tree in sorted order and over-write the first
                // numPoints pairs in the coordinates array. Pass the 'index'
                // counter by referenced via a single-element array.
                int[] index = {0};
                int worstPoints = tree.getSortedPairs(arbre.root, coordinates, index);

                if (worstPoints != index[0]) {
                    throw new RuntimeException("\n\nnumber of sorted points = " + worstPoints + "  !=  " +
                                               "number of indexed points = " + index[0] + "\n");
                }

                if (worstPoints != numPoints) {
                    throw new RuntimeException("\n\nnumber of non-extra coordinates = " + numPoints + "  !=  " +
                                               "number of sorted points = " + worstPoints + "\n");    
                }
            }

           // Insert each coordinate into the dynamic k-d tree.
            long iTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (tree.insert(coordinates[i])) {
                    if (verify) {
                        tree.verifyKdTree();
                    }
                } else {
                    throw new RuntimeException("\n\nfailed to insert pair " + i + "\n");
                }
            }
            iTime = System.currentTimeMillis() - iTime;
            insertTime[k] += (double) iTime / Constants.MILLISECONDS_TO_SECONDS;

            // Erase and re-insert the coordinates in segments.
            if (fraction > 1) {
                int size = coordinates.length / fraction;
                // Each segment must contain at least 1 coordinate.
                if (size >= 1) {
                    // Iterate over the segments.
                    for (int i = 0, start = 0; i < fraction; ++i, start += size) {
                        // Prevent the end of the segment from exceeding the number of coordinates.
                        int end, segmentSize;
                        if (start + size > coordinates.length) {
                            end = coordinates.length;
                            segmentSize = coordinates.length - start;
                        } else {
                            end = start + size;
                            segmentSize = size;
                        }
                        // Shuffle the coordinates within each segment unless worst is true.
                        List<Pair> coordinateList = Arrays.asList(Arrays.copyOfRange(coordinates, start, end));
                        if (!worst) {
                            Collections.shuffle(coordinateList, rand);
                        }
                        Pair[] shuffledCoordinates = coordinateList.toArray(new Pair[0]);
                        long feraTime = System.currentTimeMillis();
                        if (reverse) {
                            // Erase each coordinate.
                            for (int j = segmentSize-1; j >= 0; --j) {
                                if (tree.erase(shuffledCoordinates[j])) {
                                    // Verify correctness of the k-d tree after each erasure.
                                    if (verify) {
                                        tree.verifyKdTree();
                                    }
                                    // A search for a (key, value) pair after erasing it should fail.
                                    if (find && tree.contains(shuffledCoordinates[j])) {
                                        throw new RuntimeException("\n\nfound fractional pair " + j + " after erasing it\n");
                                    }
                                    // A search for the prior (key, value) pair after erasing a (key, value) pair should succeed.
                                    if (find && j > 0 && !tree.contains(shuffledCoordinates[j-1])) {
                                        throw new RuntimeException("\n\nfailed to find prior fractional pair " + (j-1) + " after erasing pair " + j + "\n");
                                    }
                                    // A search for all prior (key value) pairs after erasing a (key, value) pair should succeed.
                                    if (check && j > 0) {
                                        for (int l = j-1; l >= 0; --l) {
                                            if (!tree.contains(shuffledCoordinates[l])) {
                                                throw new RuntimeException("\n\nfailed to find preceeding fractional pair " + l + " after erasing pair " + j + "\n");
                                            }
                                        }
                                    }
                                } else {
                                    throw new RuntimeException("\n\nfailed to erase fractional pair " + j + " from dynamic k-d tree\n");
                                }
                            }
                        } else {
                            // Erase each coordinate.
                            for (int j = 0; j < segmentSize; ++j) {
                                if (tree.erase(shuffledCoordinates[j])) {
                                    // Verify correctness of the k-d tree after each erasure.
                                    if (verify) {
                                        tree.verifyKdTree();
                                    }
                                    // A search for a (key, value) pair after erasing it should fail.
                                    if (find && tree.contains(shuffledCoordinates[j])) {
                                        throw new RuntimeException("\n\nfound fractional pair " + j + " after erasing it\n");
                                    }
                                    // A search for the next (key, value) pair after erasing a (key, value) pair should succeed.
                                    if (find && j < segmentSize-1 && !tree.contains(shuffledCoordinates[j+1])) {
                                        throw new RuntimeException("\n\nfailed to find next fractional pair " + (j+1) + " after erasing pair " + j + "\n");
                                    }
                                    // A search for all following (key, value) pairs after erasing a (key, value) pair should succeed.
                                    if (check && j < segmentSize-1) {
                                        for (int l = j+1; l < segmentSize; ++l) {
                                            if (!tree.contains(shuffledCoordinates[l])) {
                                                throw new RuntimeException("\n\nfailed to find following fractional pair " + l + " after erasing pair " + j + "\n");
                                            }
                                        }
                                    }
                                } else {
                                    throw new RuntimeException("\n\nfailed to erase fractional pair " + j + " from dynamic k-d tree\n");
                                }
                            }
                        }
                        feraTime = System.currentTimeMillis() - feraTime;
                        feraseTime[k] += (double) feraTime / Constants.MILLISECONDS_TO_SECONDS;

                        // Re-shuffle the coordinates within each segment unless worst is true.
                        coordinateList = Arrays.asList(shuffledCoordinates);
                        if (!worst) {
                            Collections.shuffle(coordinateList, rand);
                        }
                        shuffledCoordinates = coordinateList.toArray(new Pair[0]);
                        long finsTime = System.currentTimeMillis();
                        // Re-insert each coordinate.
                        for (int j = 0; j < segmentSize; ++j) {
                            if (tree.insert(shuffledCoordinates[j])) {
                                if (verify) {
                                    tree.verifyKdTree();
                                }
                            } else {
                                throw new RuntimeException("\n\nfailed to insert fractional pair " + j + "\n");
                            }
                        }
                        finsTime = System.currentTimeMillis() - finsTime;
                        finsertTime[k] += (double) finsTime / Constants.MILLISECONDS_TO_SECONDS;
                    }
                }
            }

            // Record the maximum tree height and the tree size.
            treeHeight = tree.getTreeHeight();
            treeSize = KdTreeDynamic.getSize(tree);

            // Verify correct order of each node in the k-d tree and count the nodes.
            long vTime = System.currentTimeMillis();
            numberOfNodes = tree.verifyKdTree();
            vTime = System.currentTimeMillis() - vTime;
            verifyTime[k] += (double) vTime / Constants.MILLISECONDS_TO_SECONDS;

            if (numberOfNodes + extraPoints != coordinates.length) {
                throw new RuntimeException("\n\nnumber of coordinates = " + coordinates.length + "  !=  " +
                                           "number of nodes + extra points = " + (numberOfNodes + extraPoints) + "\n");
            }

            // Search for each coordinate in the k-d tree. 
            long sTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (!tree.contains(coordinates[i])) {
                    throw new RuntimeException("\n\nfailed to find pair " + i + "\n");
                }
            }
            sTime = System.currentTimeMillis() - sTime;
            searchTime[k] += (double) sTime / Constants.MILLISECONDS_TO_SECONDS;

            // Region search the k-d tree to find the nodes within a hypercube search region centered near the origin.
            if (region) {
                // Search the tree to get the list of KdNodes
                long rsTime = System.currentTimeMillis();
                List<KdNode> regionNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, true);
                rsTime = System.currentTimeMillis() - rsTime;
                regionSearchTime[k] += (double) rsTime / Constants.MILLISECONDS_TO_SECONDS;
                numRegionNodes = regionNodes.size();

                // Search the tree again to get the list of KdNodes.
                long bsTime = System.currentTimeMillis();
                List<KdNode> bruteNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, false);
                bsTime = System.currentTimeMillis() - bsTime;
                regionBruteTime[k] += (double) bsTime / Constants.MILLISECONDS_TO_SECONDS;

                // Compare the results of region search and brute-force search.
                if (regionNodes.size() != bruteNodes.size()) {
                    throw new RuntimeException("\n\nnumber of nodes found by region-search and brute-force do not match\n");
                } else {
                    for (int i = 0; i < regionNodes.size(); ++i) {
                        if (MergeSort.superKeyCompare(regionNodes.get(i).tuple, bruteNodes.get(i).tuple, 0) != 0L) {
                            throw new RuntimeException("\n\nregion-search and brute-force values at " + i + " do not match\n");
                        }
                    }
                }
            }

            // Search the k-d tree to find the numNearestNeighbors nearest neighbors to the first point.
            if (neighbors)
            {
                // Search the tree to get the list of KdNodes.
                long nnTime = System.currentTimeMillis();
                List<Paire> nnList = tree.findNearestNeighbors(query, numNearestNeighbors);
                nnTime = System.currentTimeMillis() - nnTime;
                neighborsSearchTime[k] += (double) nnTime / Constants.MILLISECONDS_TO_SECONDS;
                numNeighborsNodes = nnList.size();

                // Search the tree again to get the list of KdNodes.
                long bfTime = System.currentTimeMillis();
                List<Paire> bfList = tree.findBruteNeighbors(query, numNearestNeighbors);
                bfTime = System.currentTimeMillis() - bfTime;
                neighborsBruteTime[k] += (double) bfTime / Constants.MILLISECONDS_TO_SECONDS;
                int numBruteNodes = bfList.size();

                // Compare the results of nearest-neighbor search and brute-force search.
                if (numNeighborsNodes != numBruteNodes) {
                    System.out.println("nearest-neighbor size = " + numNeighborsNodes +
                                       "  !=  brute-force size = " + numBruteNodes);
                }
                for (int i = 0; i < numNeighborsNodes; ++i) {
                    if (MergeSort.superKeyCompare(bfList.get(i).getValue().tuple, nnList.get(i).getValue().tuple, 0) != 0L) {
                        System.out.println("nearest-neighbor and brute-force values at " + i + " do not match");
                        System.out.println("nn dist = " + nnList.get(i).getKey() +
                                           "  bf dist = " + bfList.get(i).getKey()+ "\n");
                    }
                }
            }

            // Erase each coordinate from the dynamic k-d tree.
            // Shuffle the coordinates unless worst is true. Reverse the
            // order of the shuffled coordinates if reverse is true.
            List<Pair> coordinateList = Arrays.asList(coordinates);
            if (!worst) {
                Collections.shuffle(coordinateList, rand);
            }
            Pair[] shuffledCoordinates = coordinateList.toArray(new Pair[0]);
            long eTime = System.currentTimeMillis();
            if (reverse) {
                for (int i = shuffledCoordinates.length-1; i >= 0; --i) {
                    if (tree.erase(shuffledCoordinates[i])) {
                        // Verify correctness of the k-d tree after each erasure.
                        if (verify) {
                            tree.verifyKdTree();
                        }
                        // A search for a (key, value) pair after erasing it should fail.
                        if (find && tree.contains(shuffledCoordinates[i])) {
                            throw new RuntimeException("\n\nfound pair " + i + " after erasing it\n");
                        }
                        // A search for the prior (key, value) pair after erasing a (key, value) pair should succeed.
                        if (find && i > 0 && !tree.contains(shuffledCoordinates[i-1])) {
                            throw new RuntimeException("\n\nfailed to find prior pair " + (i-1) + " after erasing pair " + i + "\n");
                        }
                        // A search for all prior (key value) pairs after erasing a (key, value) pair should succeed.
                        if (check && i > 0) {
                            for (int j = i-1; j >= 0; --j) {
                                if (!tree.contains(shuffledCoordinates[j])) {
                                    throw new RuntimeException("\n\nfailed to find prior pair " + j + " after erasing pair " + i + "\n");
                                }
                            }
                        }
                    } else {
                        throw new RuntimeException("\n\nfailed to erase pair " + i + " from dynamic k-d tree\n");
                    }
                }
            } else {
                for (int i = 0; i < shuffledCoordinates.length; ++i) {
                    if (tree.erase(shuffledCoordinates[i])) {
                        // Verify correctness of the k-d tree after each erasure.
                        if (verify) {
                            tree.verifyKdTree();
                        }
                        // A search for a (key, value) pair after erasing it should fail.
                        if (find && tree.contains(shuffledCoordinates[i])) {
                            throw new RuntimeException("\n\nfound pair " + i + " after erasing it\n");
                        }
                        // A search for the next (key, value) pair after erasing a (key, value) pair should succeed.
                        if (find && i < shuffledCoordinates.length-1 && !tree.contains(shuffledCoordinates[i+1])) {
                            throw new RuntimeException("\n\nfailed to find next pair " + (i+1) + " after erasing pair " + i + "\n");
                        }
                        // A search for all following (key, value) pairs after erasing a (key, value) pair should succeed.
                        if (check && i < shuffledCoordinates.length-1) {
                            for (int j = i+1; j < shuffledCoordinates.length; ++j) {
                                if (!tree.contains(shuffledCoordinates[j])) {
                                    throw new RuntimeException("\n\nfailed to find following pair " + j + " after erasing pair " + i + "\n");
                                }
                            }
                        }
                    } else {
                        throw new RuntimeException("\n\nfailed to erase pair " + i + " from dynamic k-d tree\n");
                    }
                }
            }
            eTime = System.currentTimeMillis() - eTime;
            eraseTime[k] += (double) eTime / Constants.MILLISECONDS_TO_SECONDS;

            if ( !tree.isEmpty() ) {
                throw new RuntimeException("\n\ntree is not empty following erasure of all pairs, size = " + KdTreeDynamic.getSize(tree) + "\n");
            }

            // Wrap a static k-d tree in a dynamic k-d tree. Return the number of
            // nodes and execution times by reference via single-element arrays.
            if (balanced)
            {
                final long[] nN = new long[1];
                final double[] iT = new double[1]; // initialization time
                final double[] sT = new double[1]; // sort time
                final double[] rT = new double[1]; // remove time
                final double[] kT = new double[1]; // k-d tree-build time
                final double[] vT = new double[1]; // verify time

                final KdTreeDynamic arbre =
                    new KdTreeDynamic(numDimensions,
                                      executor,
                                      maximumSubmitDepth,
                                      KdTreeStatic.createKdTree(coordinates,
                                                                executor,
                                                                maximumSubmitDepth,
                                                                nN,
                                                                iT,
                                                                sT,
                                                                rT,
                                                                kT,
                                                                vT));

                staticTreeHeight = arbre.getTreeHeight();
                createTime[k] = iT[0] + sT[0] + rT[0] + kT[0];

                // Check that the static tree contains the correct number of nodes.
                staticNumberOfNodes = arbre.verifyKdTree();
                if (nN[0] != staticNumberOfNodes) {
                    throw new RuntimeException("\n\nfor static tree, number of nodes from createKdTree = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               staticNumberOfNodes + "\n");
                }
                if (numPoints != staticNumberOfNodes) {
                    throw new RuntimeException("\n\nfor static tree, number of non-extra pairs = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               staticNumberOfNodes + "\n");
                }

                // Search the dynamic k-d tree for each of the coordinates. Creation of
                // this dynamic k-d tree provides an example of how to provide a static
                // k-d tree to the dynamic k-d tree constructor, and thereafter treat
                // the static k-d tree as a dynamic k-d tree for various purposes, such
                // as insertion, deletion, and search of individual coordinates.
                long cTime = System.currentTimeMillis();
                for (int i = 0; i < coordinates.length; ++i) {
                        if (!arbre.contains(coordinates[i])) {
                            throw new RuntimeException("\n\nfailed to find pair " + i + " in static tree\n");
                        }
                    }
                cTime = System.currentTimeMillis() - cTime;
                containsTime[k] += (double) cTime / Constants.MILLISECONDS_TO_SECONDS;
            }

            System.out.println("finished iteration " + (k + 1));
        }

        // Report k-d tree statistics.
        System.out.println("\ndynamic tree:\n");
        System.out.println("number of nodes = " + treeSize + "  k-d tree height = " +
                           treeHeight + "\n");

        // Here is a kludge for passing parameters to the calcMeanStd method by reference.
        final double[] mean = new double[1];
        final double[] std = new double[1];

        // Report execution times.
        calcMeanStd(insertTime, mean, std);
        System.out.printf("insert time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(verifyTime, mean, std);
        System.out.printf("verify time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(searchTime, mean, std);
        System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(eraseTime, mean, std);
        System.out.printf("delete time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        if (fraction > 1) {
            calcMeanStd(finsertTime, mean, std);
            System.out.printf("\nfinser time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(feraseTime, mean, std);
            System.out.printf("fdelet time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            final double[] tinsertTime = new double[iterations];
            final double[] teraseTime = new double[iterations];
            for (int i = 0; i < iterations; ++i) {
                tinsertTime[i] = insertTime[i] + finsertTime[i];
                teraseTime[i] = eraseTime[i] + feraseTime[i];
            }
            calcMeanStd(tinsertTime, mean, std);
            System.out.printf("\ntinser time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(teraseTime, mean, std);
            System.out.printf("tdelet time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (balanced) {
            System.out.println("\nstatic tree:\n");
            System.out.println("number of nodes = " + numberOfNodes + "  k-d tree height = " +
                               staticTreeHeight + "\n");
            calcMeanStd(createTime, mean, std);
            System.out.printf("create time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(containsTime, mean, std);
            System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (neighbors) {
            System.out.print("\nFound " + numNeighborsNodes + " nearest neighbors to ");
            KdNode.printTuple(query);
            System.out.println("\n");
            calcMeanStd(neighborsSearchTime, mean, std);
            System.out.printf("nearest neighbor search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(neighborsBruteTime, mean, std);
            System.out.printf("nearest neighbor brute time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (region) {
            System.out.print("\nFound " + numRegionNodes + " pairs by region search within " +
                              (queryUpper[0] - queryLower[0]) + " units of ");
            KdNode.printTuple(query);
            System.out.println(" in all dimensions.\n");
            calcMeanStd(regionSearchTime, mean, std);
            System.out.printf("region search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(regionBruteTime, mean, std);
            System.out.printf("brute search time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (Constants.ENABLE_HISTOGRAMS) {
            System.out.println("\nHistograms of built tree sizes follow.");
            System.out.println("\npow\tinsert\tdelete\n");
            for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
                System.out.println(i + "\t" + tree.insertionHistogram[i] + "\t" + tree.deletionHistogram[i]);
            }
            System.out.println("\nHistograms of n*log(n) operations follow.");
            System.out.println("\npow\tinsert\t\tdelete\n");
            System.out.println("0\t-Inf\t\t-Inf");
            int powerOf2 = 2;
            double insertSum = 0.0, deleteSum = 0.0;
            for (int i = 1; i < Constants.MAX_POWER_OF_2; ++i) {
                double insertValue = (double) (tree.insertionHistogram[i]) * (double) (i * powerOf2);
                double deleteValue = (double) (tree.deletionHistogram[i]) * (double) (i * powerOf2);
                insertSum += insertValue;
                deleteSum += deleteValue;
                System.out.printf("%d\t%.2e\t%.2e\n", i, insertValue, deleteValue);
            }
            System.out.println();
            System.out.printf("total\t%.2e\t%.2e\n", insertSum, deleteSum);
        }
    
        System.out.println();

        // Shut down the ExecutorService.
        if (childThreads > 0) {
            executor.shutdown();
        }
    }
} // class TestKdTreeDynamic


==> anc/KdTreeDynamic/TestKdTreeStatic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for KdTreeStatic.java, KdTreeNlogn.java, KdTreeKnlogn.java, KdNode.java
 * MergeSort.java, NearestNeighborHeapjava, Pair.java, Paire.java and Constants.java
 *
 * Configuration is controlled via the following constants in Constants.java
 *
 * NLOGN - If true, specifies the O[n log(n)] algorithm instead of the O[kn log(n)] algorithm.
 * 
 * INSERTION_SORT_CUTOFF - An integer that specifies the number of nodes at which insertion
 *                         sort replaces merge sort in the MergeSort.mergeSort* methods.
 * 
 * MEDIAN_OF_MEDIANS_CUTOFF - An integer that specifies number of nodes at which insertion
 *                            sort replaces the median-of-medians algorithm in the
 *                            KdTreeNlogn.partiiton method.
 * 
 * KD_MAP_DYNAMIC - If true, the height of a node, which is defined as the maximum
 *                  number of nodes from that node to the bottom of the tree, is
 *                  computed. This height is used in the construction of a dynamic
 *                  k-d tree, but not in the construction of a static k-d tree.
 * 
 * MULTI_THREAD_CUTOFF - An integer that specifies the number of nodes above which
 *                       multiple threads are used to construct a static k-d tree.
 * 
 * NLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[n log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * KNLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[kn log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * MERGE_CUTOFF - An integer the specifies the number of nodes above which multiple
 *               threads are used for merge sort, independent of the number of threads
 *               specified by the -t command-line option (see below).
 * 
 * ENABLE_LINKED_LIST - If true, use the LinkedList version of region search
 *                      instead of the ArrayList version.
 * 
 * 
 * Usage:
 *
 * java TestKdTreeStatic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] \
 *                       [-j] [-s S] [-p P] [-i] [-h]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -x The number X of duplicate points added to the set of randomly generated points (default 100)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to a query point
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 * 
 * -j Perform a region search in a hypercube centered at a query point
 * 
 * -s The search divisor S that modifies the size of the hypercube for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -h Help, i.e., print the above explanation of command-line options.
 */
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;
import java.util.List;
import java.util.Random;

/**
 * <p>
 * The k-d tree is described by Jon Bentley in "Multidimensional Binary Search Trees Used
 * for Associative Searching", CACM 18(9): 509-517, 1975.  One approach to building a
 * balanced k-d tree involves finding the median of the data at each level of recursive
 * subdivision of those data.  A O(n) algorithm that may be used to find the median and
 * partition data about that median is described by Manuel Blum, Robert W. Floyd, Vaughan
 * Pratt, Ronald L. Rivest and Robert E. Tarjan in "Time Bounds for Selection", Journal of
 * Computer and System Sciences 7: 448-461, 1973 as well as by Thomas H. Cormen, Charles E.
 * Leiserson, Ronald L. Rivest and Clifford Stein in Section 9.3, "Selection in worst-case
 * linear time", pages 220-222 in "Introduction to Algorithms, Third Edition", MIT Press,
 * Cambridge, Massachusetts, 2009.
 * </p>
 *
 * @author Russell A. Brown
 */
public class TestKdTreeStatic {

    /**
     * <p>
     * The {@code shuffleArray} method shuffles an array via the Fischer-Yates algorithm.
     * See https://stackoverflow.com/questions/1519736/random-shuffling-of-an-array
     * </p>
     * 
     * @param array - the array to shuffle
     * @param random - the random-number generator
     */
    private static void shuffleArray(final long[] array, final Random rand)
    {
        int index;
        for (int i = array.length - 1; i > 0; i--)
        {
            index = rand.nextInt(i + 1);
            if (index != i)
            {
                array[index] ^= array[i];
                array[i] ^= array[index];
                array[index] ^= array[i];
            }
        }
    }

    /**
     * <p>
     * The {@code calMeanStd} method calculates the mean
     * and standard deviation from an array of samples.
     * </p>
     * 
     * @param mean - a double[] array for returning the mean by reference
     * @param random - a double[] array for returning the std. dev. by reference
     */
    private static void calcMeanStd(final double[] samples,
                                    final double[] mean,
                                    final double[] std)
    {
        double sum = 0, sum2 = 0;
        for (int i = 0; i < samples.length; ++i) {
            sum += samples[i];
            sum2 += samples[i] * samples[i];
        }
        double n = (double) samples.length;
        mean[0] = sum / n;
        std[0] = Math.sqrt((n * sum2) - (sum * sum)) / n;
    }

    /**
     * <p>
     * Define a simple data set then build a k-d tree.
     * </p>
     */
    public static void main(String[] args) {

        // Set the defaults then parse the input arguments.
        int iterations = 1;
        int numPoints = 262144;
        int extraPoints = 100;
        int numDimensions = 3;
        int numThreads = 1;
        long searchDivisor = 10;
        int maximumNumberOfNodesToPrint = 5;
        int numNearestNeighbors = 5;
        boolean neighbors = false;
        boolean region = false;
		
        for (int i = 0; i < args.length; i++) {
            if ( args[i].equals("-i") || args[i].equals("--iterations") ) {
                iterations = Integer.parseInt(args[++i]); 
                continue;
            }
             if ( args[i].equals("-n") || args[i].equals("--numPoints") ) {
                numPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-x") || args[i].equals("--extraPoints") ) {
                extraPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-d") || args[i].equals("--numDimensions") ) {
                numDimensions = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-t") || args[i].equals("--numThreads") ) {
                numThreads = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-s") || args[i].equals("--searchDivisor") ) {
                searchDivisor = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-p") || args[i].equals("--maximumNodesToPrint") ) {
                maximumNumberOfNodesToPrint = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-m") || args[i].equals("--nearestNeighborCount") ) {
                numNearestNeighbors = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-g") || args[i].equals("--neighbors")) {
            neighbors = !neighbors;
            continue;
            }
            if (args[i].equals("-j") || args[i].equals("--region")) {
            region = !region;
            continue;
            }
            if (args[i].equals("-h") || args[i].equals("--help")) {
                System.out.println("\nUsage:\n\n");
                System.out.println("java TestKdTree [-n N] [-x X] [-d D] [-t T] [-c C] " +
                                   "[-g] [-m M] [-j] [-s S] [-p P] [-i] [-h]\n\n" +
                                   "where the command-line options are interpreted as follows.\n\n");
                System.out.println("-n The number N of randomly generated points used to build the k-d tree\n\n");
                System.out.println("-x The number X of duplicate points added to to randomly generated points\n\n");
                System.out.println("-d The number of dimensions D (aka k) of the k-d tree\n\n");
                System.out.println("-t The number of threads T used to build and search the static k-d tree\n\n");
                System.out.println("-g Find nearest neighbors to a query point\n\n");
                System.out.println("-m The maximum number M of nearest neighbors to be found\n\n");
                System.out.println("-j Perform a region search in a hypercube centered at a query point\n\n");
                System.out.println("-s The search divisor S that modifies the size of the hypercube for region search\n\n");
                System.out.println("-p The maximum number P of nodes to report when reporting region search results\n\n");
                System.out.println("-i The number I of iterations of k-d tree creation\n\n");
                System.out.println("-h List the command-line options\n\n");;
                System.exit(0);
            }
            throw new RuntimeException("illegal command-line argument: " + args[i]);
        }

        // Calculate a delta coordinate by dividing the positive range of long
        // by the number of points and truncating the quotient. Because the positive
        // range is less than half the full range of long, multiplying the
        // delta coordinate by the number of points ought to produce a product
        // that is less than half the full range of long and therefore avoid
        // possible overflow when comparing keys via the superKeyCompare function.
        // Calculate a padding coordinate to center the coordinates about zero.
        final long deltaCoordinate = Long.MAX_VALUE / numPoints;
        final long padCoordinate = (Long.MAX_VALUE - (numPoints * deltaCoordinate)) / 2;

        // Declare and initialize the oneCoordinate array. Equally space each coordinate
        // across the range of centered coordinates.
        final long beginCoordinate = Long.MIN_VALUE + padCoordinate;
        long thisCoordinate = beginCoordinate;
        long endCoordinate = 0;
        final long[] oneCoordinate = new long[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            oneCoordinate[i] = thisCoordinate;
            endCoordinate = thisCoordinate;
            thisCoordinate += deltaCoordinate;
        }

        // These two coordinates indicate whether integer overlow occurs for region search.
        long maxCoordinate = endCoordinate * 2;
        long minCoordinate = -beginCoordinate * 2;

        System.out.println("\ndeltaCoordinate = " + deltaCoordinate);
        System.out.println("padCoordinate = " + padCoordinate);
        System.out.println("beginCoordinate = " + beginCoordinate);
        System.out.println("endCoordinate = " + endCoordinate);
        System.out.println("minCoordinate = " + minCoordinate);
        System.out.println("maxCoordinate = " + maxCoordinate);

        // Calculate the number of child threads to be the number of threads minus 1, then
        // calculate the maximum tree depth at which to launch a child thread.  Truncate
        // this depth such that the total number of threads, including the master thread, is
        // an integer power of 2, hence simplifying the launching of child threads by restricting
        // them to only the < branch of the tree for some number of levels of the tree.
        int n = 0;
        if (numThreads > 0) {
            while (numThreads > 0) {
                n++;
                numThreads >>= 1;
            }
            numThreads = 1 << (n - 1);
        } else {
            numThreads = 0;
        }
        final int childThreads = numThreads - 1;
        int maximumSubmitDepth = -1;
        if (numThreads < 2) {
            maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
        } else if (numThreads == 2) {
            maximumSubmitDepth = 0;
        } else {
            maximumSubmitDepth = (int) Math.floor( Math.log( (double) childThreads ) / Math.log(2.) );
        }
        System.out.println("\nNumber of child threads = " + childThreads + "  maximum submit depth = " + maximumSubmitDepth + "\n");
		
        // Create a fixed thread pool ExecutorService.
        ExecutorService executor = null;
        if (childThreads > 0) {
            try {
                executor = Executors.newFixedThreadPool(childThreads);
            } catch (IllegalArgumentException e) {
                throw new IllegalArgumentException("executor exception " + e.getMessage());
            }
        }
		
        // Allocate arrays to store the execution times and statistics.
        final double[] createTime = new double[iterations];
        final double[] initTime = new double[iterations];
        final double[] sortTime = new double[iterations];
        final double[] removeTime = new double[iterations];
        final double[] buildTime = new double[iterations];
        final double[] verifyTime = new double[iterations];
        final double[] searchTime = new double[iterations];
        final double[] containsTime = new double[iterations];
        final double[] neighborsSearchTime = new double[iterations];
        final double[] neighborsBruteTime = new double[iterations];
        final double[] regionSearchTime = new double[iterations];
        final double[] regionBruteTime = new double[iterations];

        // Initialize the random-number generator using Pi as a seed. An alternative to Random might be the Mersenne twister:
        // https://commons.apache.org/proper/commons-math/javadocs/api-3.6.1/org/apache/commons/math3/random/MersenneTwister.html
        Random rand = new Random();
        rand.setSeed(3141592653589793239L);
		
        // Declare and initialize the coordinates array. Each element of the
        // coordinates array is a pair wherein the key is an array of (x, y, z, w...)
        // coordinates and the value is the string representation of an integer.
        extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
        final Pair[] coordinates = new Pair[numPoints + extraPoints];
        for (int i = 0; i < coordinates.length; ++i) {
            final long[] key = new long[numDimensions];
            final String value = String.valueOf(i);
            coordinates[i] = new Pair(key, value);
        }

        // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
        long[] query = new long[numDimensions];
        long[] queryLower = new long[numDimensions];
        long[] queryUpper = new long[numDimensions];
        for (int i = 0; i < numDimensions; i++) {
            query[i] = i;
            queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
            queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
        }
        // Ensure that each query lower bound <= the corresponding query upper bound.
        for (int i = 0; i < queryLower.length; ++i) {
            if (queryLower[i] > queryUpper[i]) {
                long tmp = queryLower[i];
                queryLower[i] = queryUpper[i];
                queryUpper[i] = tmp;
            }
        }

        // These variables will be modified by building and testing the k-d tree.
        int treeHeight = 0, staticTreeHeight = 0, numberOfNodes = 0, staticNumberOfNodes;
        int numRegionNodes = 0, numNeighborsNodes = 0;

        // Build and test the k-d tree for the specified number of iterations.
        for (int k = 0; k < iterations; ++k)
        {
            // Shuffle the coordinates vector independently for each dimension.
            for (int j = 0; j < numDimensions; ++j) {
                shuffleArray(oneCoordinate, rand);
                for (int i = 0; i < numPoints; ++i) {
                    coordinates[i].getKey()[j] = oneCoordinate[i];
                }
            }

            // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
            for (int i = 1; i <= extraPoints; ++i) {
                for (int j = 0; j < numDimensions; ++j) {
                    coordinates[numPoints - 1 + i].getKey()[j] = coordinates[numPoints - 1 - i].getKey()[j];
                }
            }

            // Create a static, balanced k-d tree.
            final long[] nN = new long[1];
            final double[] iT = new double[1]; // initialization time
            final double[] sT = new double[1]; // sort time
            final double[] rT = new double[1]; // remove time
            final double[] kT = new double[1]; // k-d tree-build time
            final double[] vT = new double[1]; // verify time

            final KdTreeStatic tree = KdTreeStatic.createKdTree(coordinates,
                                                                executor,
                                                                maximumSubmitDepth,
                                                                nN,
                                                                iT,
                                                                sT,
                                                                rT,
                                                                kT,
                                                                vT);

            createTime[k] = iT[0] + sT[0] + rT[0] + kT[0];
            initTime[k] = iT[0];
            sortTime[k] = sT[0];
            buildTime[k] = kT[0];

            // Verify correct order of each node in the k-d tree and count the nodes.
            long vTime = System.currentTimeMillis();
            numberOfNodes = tree.verifyKdTree();
            vTime = System.currentTimeMillis() - vTime;
            verifyTime[k] += (double) vTime / Constants.MILLISECONDS_TO_SECONDS;

            if (numberOfNodes + extraPoints != coordinates.length) {
                throw new RuntimeException("number of coordinates = " + coordinates.length + "  !=  " +
                                           "number of nodes + extra points = " + (numberOfNodes + extraPoints));
            } else {
                treeHeight = tree.getTreeHeight();
            }

            // Check that the two versions of verifyKdTree report the same number of nodes.
            if (nN[0] != numberOfNodes) {
                throw new RuntimeException("number of nodes from createKdTree = " + nN[0] +
                                        "  != number of nodes from returned root = " + numberOfNodes);
            }
            
            // Search for each coordinate in the k-d tree. 
            long sTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (!tree.contains(coordinates[i])) {
                    throw new RuntimeException("failed to find tuple " + i);
                }
            }
            sTime = System.currentTimeMillis() - sTime;
            searchTime[k] += (double) sTime / Constants.MILLISECONDS_TO_SECONDS;

            // Region search the k-d tree to find the nodes within a hypercube search region centered near the origin.
            if (region) {
                // Search the tree to get the list of KdNodes
                long rsTime = System.currentTimeMillis();
                List<KdNode> regionNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, true);
                rsTime = System.currentTimeMillis() - rsTime;
                regionSearchTime[k] += (double) rsTime / Constants.MILLISECONDS_TO_SECONDS;
                numRegionNodes = regionNodes.size();

                // Search the tree again to get the list of KdNodes.
                long bsTime = System.currentTimeMillis();
                List<KdNode> bruteNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, false);
                bsTime = System.currentTimeMillis() - bsTime;
                regionBruteTime[k] += (double) bsTime / Constants.MILLISECONDS_TO_SECONDS;

                // Compare the results of region search and brute-force search.
                if (regionNodes.size() != bruteNodes.size()) {
                    throw new RuntimeException("number of nodes found by region-search and brute-force do not match");
                } else {
                    for (int i = 0; i < regionNodes.size(); ++i) {
                        if (MergeSort.superKeyCompare(regionNodes.get(i).tuple, bruteNodes.get(i).tuple, 0) != 0L) {
                            throw new RuntimeException("region-search and brute-force values at " + i + " do not match");
                        }
                    }
                }
            }

            // Search the k-d tree to find the numNearestNeighbors nearest neighbors to the first point.
            if (neighbors)
            {
                // Search the tree to get the list of KdNodes.
                long nnTime = System.currentTimeMillis();
                List<Paire> nnList = tree.findNearestNeighbors(query, numNearestNeighbors);
                nnTime = System.currentTimeMillis() - nnTime;
                neighborsSearchTime[k] += (double) nnTime / Constants.MILLISECONDS_TO_SECONDS;
                numNeighborsNodes = nnList.size();

                // Search the tree again to get the list of KdNodes.
                long bfTime = System.currentTimeMillis();
                List<Paire> bfList = tree.findBruteNeighbors(query, numNearestNeighbors);
                bfTime = System.currentTimeMillis() - bfTime;
                neighborsBruteTime[k] += (double) bfTime / Constants.MILLISECONDS_TO_SECONDS;
                int numBruteNodes = bfList.size();

                // Compare the results of nearest-neighbor search and brute-force search.
                if (numNeighborsNodes != numBruteNodes) {
                    System.out.println("nearest-neighbor size = " + numNeighborsNodes +
                                       "  !=  brute-force size = " + numBruteNodes);
                }
                for (int i = 0; i < numNeighborsNodes; ++i) {
                    if (MergeSort.superKeyCompare(bfList.get(i).getValue().tuple, nnList.get(i).getValue().tuple, 0) != 0L) {
                        System.out.println("nearest-neighbor and brute-force values at " + i + " do not match");
                        System.out.println("nn dist = " + nnList.get(i).getKey() +
                                           "  bf dist = " + bfList.get(i).getKey() + "\n");
                    }
                }
            }

            System.out.println("finished iteration " + (k + 1));
        }

        // Report k-d tree statistics.
        System.out.println("\nstatic tree:\n");
        System.out.println("number of nodes = " + numberOfNodes + "  k-d tree height = " + treeHeight + "\n");

        // Here is a kludge for passing parameters to the calcMeanStd method by reference.
        final double[] mean = new double[1];
        final double[] std = new double[1];

        // Report execution times.
        calcMeanStd(createTime, mean, std);
        System.out.printf("create time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(verifyTime, mean, std);
        System.out.printf("verify time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(searchTime, mean, std);
        System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(initTime, mean, std);
        System.out.printf("\ninit time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(sortTime, mean, std);
        System.out.printf("sort time = %.4f  std dev = %.4f\n", mean[0], std[0]);

        if (neighbors) {
            System.out.print("\nFound " + numNeighborsNodes + " nearest neighbors to ");
            KdNode.printTuple(query);
            System.out.println("\n");
            calcMeanStd(neighborsSearchTime, mean, std);
            System.out.printf("nearest neighbor search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(neighborsBruteTime, mean, std);
            System.out.printf("nearest neighbor brute time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (region) {
            System.out.print("\nFound " + numRegionNodes+ " tuples found by region search within " +
                              (queryUpper[0] - queryLower[0]) + " units of ");
            KdNode.printTuple(query);
            System.out.println(" in all dimensions.\n");
            calcMeanStd(regionSearchTime, mean, std);
            System.out.printf("region search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(regionBruteTime, mean, std);
            System.out.printf("brute search time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        System.out.println();
    
        // Shut down the ExecutorService.
        if (childThreads > 0) {
            executor.shutdown();
        }
    }
} // class TestKdTreeStatic


==> anc/KdTreeLogarithmic/AvlNode.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.LinkedList;
import java.util.List;
import java.util.TreeSet;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code AvlNode} class stores a k-dimensional key, as well as
 * references to the "less than" and "greater than" sub-trees, to a
 * KdNode instance, a duplicates count, a balance, and an index
 * into the KdTreeLogarithmic.kdTrees array.
 * </p>
 */
public class AvlNode {
    
    protected long[] tuple;
    private short bal;
    protected short kdTreeIndex;
    protected int height; // a pathological tree may be 2^31-1 deep
    protected KdNode kdTreeNode;
    protected AvlNode left, right;

    /**
     * <p>
     * AvlNode constructor
     * 
     * @param key - a {@code long}[]
     * <p>
     */
    public AvlNode(final long[] key)
    {
        bal = 0;
        kdTreeIndex = 0;    // Assign after selection of the k-d tree
        kdTreeNode = null;  // Assign after insertion into the k-d tree.
        left = right = null;

        if (Constants.ENABLE_TUPLE_COPY) {
            final int numDimensions = key.length;
            tuple = new long[numDimensions];
            System.arraycopy(key, 0, tuple, 0, numDimensions);
        } else {
            tuple = key;
        }
    }

    /**
     * <p>
     * The {@code contains} method searches the AVL tree for the existence
     * of a (key, value) pair and returns true if the AVL tree contains it.
     * 
     * @param key - a {@code long}[]
     * @param value - a {@code String}
     * @return {@code true} if the tree contains the key; otherwise, {@code false}
     * </p>
     */
    protected boolean contains(final long[] key,
                               final String value)
    {
        return ( find(key, value) != null );
    }

    /**
     * <p>
     * The {@code find} method searches the AVL tree iteratively for the existence of
     * a (key, value) pair, and returns a reference to the AvlNode instance that contains it.
     * 
     * NOTE: the super-key does not permute cyclically because an AVL tree is one-dimensional.
     * 
     * @param key - a {@code long}[]
     * @param value a {@code String}
     * @return a {@code AvlNode} reference if the tree contains the key; otherwise, {@code null}
     * </p>
     */
    protected AvlNode find(final long[] key,
                           final String value)
    {
        AvlNode p = this;
        
        while ( p != null ) { // Iterate; don't use recursion
            if ( MergeSort.superKeyCompare(key, p.tuple, 0) < 0 ) {
                p = p.left; // Follow the left branch
            } else if ( MergeSort.superKeyCompare(key, p.tuple, 0) > 0 ) {
                p = p.right; // Follow the right branch
            } else {
                // Found the key, so check for the value.
                if (p.kdTreeNode != null && p.kdTreeNode.values.contains(value)) {
                    return p;
                } else {
                    return null;
                }
            }
        }
        return null; // Didn't find the key, so return null
    }

    /**
     * <p>
     * The {@code insert} method searches the AVL tree for the existence of
     * a super-key. If the super-key is not found, the super-key is inserted
     * as a new AvlNode and the value is added to the AvlNode's {@code TreeSet),
     * AvlTree.insertedNode is assigned a reference to the new AvlNode, and
     * AvlTree.nodeCount is incremented. But if the super-key is found, the
     * value is added to the {@code TreeSet} of the AvlNode that contains
     * the super-key.
     * 
     * This method is adapted from the {@code search} procedure on pp. 220-221
     * of Nicklaus Wirth's textbook, "Algorithms + Data Structures = Programs"
     * (Prentice-Hall, 1976).
     * 
     * NOTE: the super-key does not permute cyclically because an AVL tree is one-dimensional.
     * 
     * @param key - a {@code long}[]
     * @param value - a {@code String}
     * @param tree - an {@code AvlTree}
     * @return the root of the re-balanced sub-tree
     * </p>
     */
    protected AvlNode insert(final long[] key,
                             final String value,
                             final AvlTree tree)
    {
        AvlNode p = this;
        
        if ( MergeSort.superKeyCompare(key, p.tuple, 0) < 0 ) { // Search the left branch?
            if ( p.left != null ) {
                p.left = p.left.insert( key, value, tree );
            } else {
                p.left = tree.insertedNode = new AvlNode( key );
                tree.inserted = tree.changed = true;
            }
            if ( tree.changed == true ) {
                switch ( p.bal ) {                  // Left branch has grown higher
                    case 1:                         // Balance restored...
                        p.bal = 0;
                        tree.changed = false;       // ...so height change has been eliminated
                        break;
                    case 0:                         // Tree has become more unbalanced
                        p.bal = -1;
                        break;
                    case -1:		                // Tree must be rebalanced
                        AvlNode p1 = p.left;
                        if ( p1.bal == -1 ) {		// Single LL rotation
                            tree.lli++;
                            p.left = p1.right;
                            p1.right = p;
                            p.bal = 0;
                            p = p1;
                        } else {			        // Double LR rotation
                            tree.lri++;
                            AvlNode p2 = p1.right;
                            p1.right = p2.left;
                            p2.left = p1;
                            p.left = p2.right;
                            p2.right = p;
                            if ( p2.bal == -1 ) {
                                p.bal = 1;
                            } else {
                                p.bal = 0;
                            }
                            if ( p2.bal == 1 ) {
                                p1.bal = -1;
                            } else {
                                p1.bal = 0;
                            }
                            p = p2;
                        }
                        p.bal = 0;
                        tree.changed = false;       // Rebalancing has eliminated height change
                        break;
                    default:
                        {
                            throw new RuntimeException("\n\n" + "bal = " + p.bal + " is out of range in AvlNode.insert right\n");
                        }
                }
            }
        } else if ( MergeSort.superKeyCompare(key, p.tuple, 0) > 0 ) { // Search the right branch?
            if ( p.right != null ) {
                p.right = p.right.insert( key, value, tree );
            } else {
                p.right = tree.insertedNode = new AvlNode( key );
                tree.inserted = tree.changed = true;
            }
            if ( tree.changed == true ) {           // Right branch has grown higher
                switch ( p.bal ) {
                    case -1:                        // Balance restored...
                        p.bal = 0;
                        tree.changed = false;       // ...so height change has been eliminated
                        break;
                    case 0:                         // Tree has become more unbalanced
                        p.bal = 1;
                        break;
                    case 1:                         // Tree must be rebalanced
                        AvlNode p1 = p.right;
                        if ( p1.bal == 1 ) {        // Single RR rotation
                            tree.rri++;
                            p.right = p1.left;
                            p1.left = p;
                            p.bal = 0;
                            p = p1;
                        } else {                    // Double RL rotation
                            tree.rli++;
                            AvlNode p2 = p1.left;
                            p1.left = p2.right;
                            p2.right = p1;
                            p.right = p2.left;
                            p2.left = p;
                            if ( p2.bal == 1 ) {
                                p.bal = -1;
                            } else {
                                p.bal = 0;
                            }
                            if ( p2.bal == -1 ) {
                                p1.bal = 1;
                            } else {
                                p1.bal = 0;
                            }
                            p = p2;
                        }
                        p.bal = 0;
                        tree.changed = false;       // Rebalancing has eliminated height change
                        break;
                    default:
                        {
                            throw new RuntimeException("\n\n" + "bal = " + p.bal + " is out of range in AvlNode.insert left\n");
                        }
                }
            }
        } else { // The tree already contains the key, so add the value to KdTreeNode.values
            if (p.kdTreeNode != null) {
                p.kdTreeNode.values.add(value);
            }
            tree.insertedNode = null;
            tree.inserted = true; // A value has been inserted into the TreeSet
            tree.changed = false; // A new AvlNode was not inserted, so the height hasn't changed
        }

        return p; // The root of the rebalanced sub-tree
    }

    /**
     * <p>
     * The {@code balanceLeft} method rebalances following deletion of a left AvlNode.
     * 
     * This method is adapted from the {@code balance1} procedure on pp. 223-224 of Nickaus
     * Nicklaus textbook, "Algorithms + Data Structures = Programs" (Prentice-Hall, 1976).
     * 
     * @param tree - an {@code AvlTree}
     * @return the root of the re-balanced sub-tree
     * </p>
     */
    private AvlNode balanceLeft(final AvlTree tree)
    {
        AvlNode p = this;
        
        switch ( p.bal ) {
            case -1:                    // Balance restored
                p.bal = 0;
                break;
            case 0:                     // Tree has become more unbalanced
                p.bal = 1;
                tree.changed = false;
                break;
            case 1:                     // Tree must be rebalanced
                AvlNode p1 = p.right;
                if ( p1.bal >= 0 ) {    //S ingle RR rotation
                    tree.rre++;
                    p.right = p1.left;
                    p1.left = p;
                    if ( p1.bal == 0 ) {
                        p.bal = 1;
                        p1.bal = -1;
                        tree.changed = false;
                    } else {
                        p.bal = 0;
                        p1.bal = 0;
                    }
                    p = p1;
                } else {				// Double RL rotation
                    tree.rle++;
                    AvlNode p2 = p1.left;
                    p1.left = p2.right;
                    p2.right = p1;
                    p.right = p2.left;
                    p2.left = p;
                    if ( p2.bal == 1 ) {
                        p.bal = -1;
                    } else {
                        p.bal = 0;
                    }
                    if ( p2.bal == -1 ) {
                        p1.bal = 1;
                    } else {
                        p1.bal = 0;
                    }
                    p = p2;
                    p.bal = 0;
                }
                break;
            default:
                {
                    throw new RuntimeException("\n\n" + "bal = " + p.bal + " is out of range in AvlNode.balanceLeft\n");
                }
        }
        return p; // The root of the rebalanced sub-tree
    }
    
    /**
     * <p>
     * The {@code balanceRight} method rebalances following deletion of a right AvlNode.
     * 
     * This method is adapted from the {@code balance2} procedure on pp. 224-225 of Nickaus
     * Wirth's textbook, "Algorithms + Data Structures = Programs" (Prentice-Hall, 1976).
     * 
     * @param tree - an {@code AvlTree}
     * @return the root of the re-balanced sub-tree
     * </p>
     */
    private AvlNode balanceRight(final AvlTree tree) {
        
        AvlNode p = this;
        
        switch ( p.bal ) {
            case 1:                     // Balance restored
                p.bal = 0;
                break;
            case 0:                     // Tree has become more unbalanced
                p.bal = -1;
                tree.changed = false;
                break;
            case -1:                    // Tree must be rebalanced
                AvlNode p1 = p.left;
                if ( p1.bal <= 0 ) {    // Single LL rotation
                    tree.lle++;
                    p.left = p1.right;
                    p1.right = p;
                    if ( p1.bal == 0 ) {
                        p.bal = -1;
                        p1.bal = 1;
                        tree.changed = false;
                    } else {
                        p.bal = 0;
                        p1.bal = 0;
                    }
                    p = p1;
                } else {				// Double LR rotation
                    tree.lre++;
                    AvlNode p2 = p1.right;
                    p1.right = p2.left;
                    p2.left = p1;
                    p.left = p2.right;
                    p2.right = p;
                    if ( p2.bal == -1 ) {
                        p.bal = 1;
                    } else {
                        p.bal = 0;
                    }
                    if ( p2.bal == 1 ) {
                        p1.bal = -1;
                    } else {
                        p1.bal = 0;
                    }
                    p = p2;
                    p.bal = 0;
                }
                break;
            default:
                {
                    throw new RuntimeException("\n\n" + "bal = " + p.bal + " is out of range in AvlNode.balanceRight\n");
                }
        }
        return p; // The root of the rebalanced sub-tree
    }
    
    /**
     * <p>
     * The {@code eraseLeft} method over-writes the fields of the AvlNode
     * to be deleted with the fields of the leftmost AvlNode of the right
     * sub-tree, and then removes that leftmost node from the sub-tree.
     * 
     * This method is adapted from the {@code del} procedure on p. 225 of
     * Nicklaus Wirth's textbook, "Algorithms + Data Structures = Programs"
     * (Prentice-Hall, 1976).
     * 
     * @param q - the {@code AvlNode} whose fields are to be replaced
     * @param tree - an {@code AvlTree}
     * @return the root of the re-balanced sub-tree
     * </p>
     */
    AvlNode eraseLeft(AvlNode q,
                      final AvlTree tree)
    {
        
        AvlNode p = this;
        
        if ( p.left != null ) {
            p.left = left.eraseLeft( q, tree );
            if ( tree.changed == true ) {
                p = balanceLeft( tree );   // Height has changed, so rebalance sub-tree
            }
        } else {
            tree.removedNode = p;          // AvlNode p will be removed from the tree...
            q.tuple = p.tuple;             // ...so copy the fields of p into q...
            q.kdTreeNode = p.kdTreeNode;
            final short tmpIndex = q.kdTreeIndex;
            q.kdTreeIndex = p.kdTreeIndex;
            p.kdTreeIndex = tmpIndex;     // ...swap the index field between p and q...
            if (q.kdTreeNode != null) {   // ...and set the AVL node reference to q.
                q.kdTreeNode.avlTreeNode = q;
            }
            p = p.right;                   // Replace AvlNode p with right branch...
            tree.changed = true;           // ...and signal that height has changed.
        }
        return p; // The root of the sub-tree
    }
    
    /**
     * <p>
     * The {@code eraseRight} method over-writes the fields of the AvlNode
     * to be deleted with the fields of the rightmost AvlNode of the left
     * sub-tree, and then removes that rightmost node from the sub-tree.
     * 
     * This method is adapted from the {@code del} procedure on p. 225 of
     * Nicklaus Wirth's textbook, "Algorithms + Data Structures = Programs"
     * (Prentice-Hall, 1976).
     * 
     * @param q - the {@code AvlNode} whose fields are to be replaced
     * @param tree - an {@code AvlTree}
     * @return the root of the re-balanced sub-tree
     * </p>
     */
    private AvlNode eraseRight(AvlNode q,
                               final AvlTree tree)
    {
        
        AvlNode p = this;
        
        if ( p.right != null ) {
            p.right = p.right.eraseRight( q, tree );
            if ( tree.changed == true ) {
                p = balanceRight( tree );  // Height has changed, so rebalance sub-tree
            }
        } else {
            tree.removedNode = p;          // AvlNode p will be removed from the tree...
            q.tuple = p.tuple;             // ...so copy the fields of p into q...
            q.kdTreeNode = p.kdTreeNode;
            final short tmpIndex = q.kdTreeIndex;
            q.kdTreeIndex = p.kdTreeIndex;
            p.kdTreeIndex = tmpIndex;      // ...swap the index field between p and q...
            if (q.kdTreeNode != null) {    // ...and set the AVL node reference to q.
                q.kdTreeNode.avlTreeNode = q;
            }
            p = p.left;                    // Replace AvlNode p with left branch...
            tree.changed = true;           // ...and signal that height has changed.
        }
        return p; // T the root of the sub-tree
    }
    
    /**
     * <p>
     * The {@code erase} method searches the AVL tree for the existence of
     * of a super-key. If the super-key is found, and the {@code TreeSet} of
     * the AvlNode that contains the super-key contains the value, the value
     * is removed from the {@code TreeSet}. If the {@code TreeSet} is empty
     * following removal of the value, the AvlNode is removed from the tree,
     * AvlTree.removedNode is assigned a reference to the removed AvlNode,
     * and AvlTree.nodeCount is decremented.
     * 
     * This method is adapted from the {@code delete} procedure on p. 225 of
     * Nicklaus Wirth's textbook, "Algorithms + Data Structures = Programs"
     * (Prentice-Hall, 1976).
     * 
     * NOTE: the super-key does not permute cyclically because an AVL tree is one-dimensional.
     * 
     * @param key - a {@code long}[]
     * @param value - a {@code String}
     * @param tree - an {@code AvlTree}
     * @return the root of the re-balanced sub-tree
     * </p>
     */
    protected AvlNode erase(final long[] key,
                            final String value,
                            final AvlTree tree)
    {
        AvlNode p = this;
        
        if ( MergeSort.superKeyCompare(key, p.tuple, 0) < 0 ) { // Search left branch?
            if ( p.left != null ) {
                p.left = p.left.erase( key, value, tree );
                if ( tree.changed ) {
                    p = balanceLeft( tree );     // Height has changed, so rebalance sub-tree
                }
            } else {
                tree.erased = false;             // Key is not in the tree, so no value is,,,
                tree.changed = false;            // ...erased and height has not changed
            }
        } else if ( MergeSort.superKeyCompare(key, p.tuple, 0) > 0 ) { // Search right branch?
            if ( p.right != null ) {
                p.right = p.right.erase( key, value, tree );
                if ( tree.changed ) {
                    p = balanceRight( tree );    // Height has changed, so rebalance sub-tree
                }
            } else {
                tree.erased = false;             // Key is not in the tree, so no value is...
                tree.changed = false;            // ...erased and height has not changed
            }
        } else {                                // Key is in the tree at this node...
            if (p.kdTreeNode != null) {         // so if kdTreeNode has been assigned...
                p.kdTreeNode.values.remove(value);  // ...erase the value from kdTreeNode.values...
            }
            tree.erased = true;                 // ...and signal erasure of that value
            if ( p.kdTreeNode == null || p.kdTreeNode.values.isEmpty() ) {
                // Either kdTreeNode hasn't been assigned, or kdTreeNode.values is empty, so either
                // replace AvlNode p with its child, or swap its fields with its predecessor or successor
                if ( p.right == null ) {
                    tree.removedNode = p;       // Right branch is null..
                    p = p.left;                 // ...so replace AvlNode p with its left child...
                    tree.changed = true;        // ...and signal that the height has changed
                } else if ( p.left == null ) {  
                    tree.removedNode = p;       // Left branch is null...
                    p = p.right;                // ...so replace AvlNode p with its right child...
                    tree.changed = true;        // ...and signal that the height has changed
                } else if (Constants.ENABLE_PREFERRED_AVL_NODE) {
                    switch ( p.bal ) {          // Neither branch is null...
                        case 0: case -1:        // ...and left or neither branch is deeper, so swap...
                            p.left = p.left.eraseRight( p, tree ); // ...AvlNode p's fields with predecessor
                            if ( tree.changed == true ) {
                                p = balanceLeft( tree );
                            }
                            break;
                        case 1:                 // Right branch is deeper, so swap...
                            p.right = p.right.eraseLeft( p, tree ); // ...AvlNode p's fields with successor
                            if ( tree.changed == true ) {
                                p = balanceRight( tree );
                            }
                            break;
                        default:
                            {
                                throw new RuntimeException("\n\n" + "bal = " + p.bal +
                                                           " is out of range in AvlNode.erase\n");
                            }
                    }
                } else {
                    p.left = p.left.eraseRight( p, tree ); // Swap AvlNode p's fields with predecessor
                    if ( tree.changed == true ) {
                        p = balanceLeft( tree );
                    }
                }
            }
        }
        return p; // The root of the rebalanced sub-tree
    }

    /**
     * <p>
     * The {@code verifyAvlTree} method computes the maximum height at each (@code AvlNode}
     * in the AvlTree and then checks the balance and sorted order at those {@code AvlNodes}.
     * 
     * @return the computed height
     * </p>
     */
    protected int verifyAvlTree()
    {
        // Count this node.
        int count = 1;

        // Test this node's order against its left child and descend the left branch.
        if (left != null) {
            if ( MergeSort.superKeyCompare(left.tuple, tuple, 0) >= 0) {
                throw new RuntimeException("\n\nleft >= this\n");
            }
            count += left.verifyAvlTree();
        }

        // Test this node's order against its right child, and descend the right branch.
        if (right != null) {
            if ( MergeSort.superKeyCompare(right.tuple, tuple, 0) <= 0) {
                throw new RuntimeException("\n\nright <= this\n");
            }
            count += right.verifyAvlTree();
        }

        // Check this node's balance.
        if ( bal != getHeight(right) - getHeight(left) ) {
            throw new RuntimeException("\n\nbal = " + bal + "  right.height = " + right.height +
                                       "  left.height = " + left.height + "\n");
        }

        // Compute this node's height.
        height = computeHeight();

        return count;
    }
    
    /**
     * <p>
     * The {@code computeHeight} method computes the maximum height at an (@code AvlNode}.
     * 
     * @return the maximum height
     * </p>
     */
    private int computeHeight()
    {
        return 1 +  ( (getHeight(left) > getHeight(right) )
                     ? getHeight(left) : getHeight(right) ); 
    }

    /**
     * <p
     * The {@code getHeight} method returns the sub-tree height at an (@code AvlNode}.
     * 
     * @return the height
     * </p>
     */
    private int getHeight(final AvlNode node)
    {
        if (node == null) {
            return 0;
        } else {
            return node.height;
        }
    }
    
} // class AvlNode


==> anc/KdTreeLogarithmic/AvlTree.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.LinkedList;
import java.util.List;
import java.util.TreeSet;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code AvlNode} class stores a point of any number of dimensions
 * as well as references to the "less than" and "greater than" sub-trees,
 * a reference to a KdNode instance, a duplicates count, a balance, and
 * an index into the KdTreeLogarithmic.kdTrees array.
 * </p>
 */
public class AvlTree {
    
    private long nodeCount;
    protected boolean inserted, erased, changed; // "changed" means height changed
    protected long lle, lre, rle, rre, lli, lri, rli, rri; // rotation counters
    protected AvlNode root, insertedNode, removedNode;

    /**
     * <p>
     * AvlTree constructor
     * <p>
     */
    public AvlTree()
    {
        inserted = erased = changed = false;
        lle = lre = rle = rre = lli = lri = rli = rri = nodeCount = 0L;
        root = insertedNode = removedNode = null;
    }

   /**
     * <p>
     * The {@code contains} method searches the AVL tree for the existence
     * of a (key, value) pair, and returns true if the AVL tree contains it.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if the tree contains the key; otherwise, {@code false}
     * </p>
     */
    protected boolean contains(final Pair coordinate)
    {
        if (root != null) {
            return root.contains( coordinate.getKey(), coordinate.getValue() );
        } else {
            return false;
        }
    }

    /**
     * <p>
     * The {@code find} method searches the AVL tree for the existence
     * of a (key, value) pair, and returns the AvlNode instance that contains it.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code AvlNode} reference if the tree contains the key; otherwise, {@code null}
     * </p>
     */
    protected AvlNode find(final Pair coordinate)
    {
        if (root != null) {
            return root.find( coordinate.getKey(), coordinate.getValue() );
        } else {
            return null;
        }
    }

    /**
     * <p>
     * The {@code insert} method searches the AVL tree for the existence
     * of a super-key, inserts the super-key and its associated value
     * and increments AvlTree.nodeCount if the super-key was not found,
     * but inserts only the associated value if the super-key was found.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if an AvlNode is inserted; otherwise {@code false}
     * </p>
     */
    protected boolean insert(final Pair coordinate)
    {
        if (Constants.ENABLE_DEBUG && coordinate == null) {
            throw new RuntimeException("\n\ncoordinate is null in AvlTree.insert\n");
        }
        return insert( coordinate.getKey(), coordinate.getValue() );
    }

    /**
     * <p>
     * The {@code insert} method searches the AVL tree for the existence
     * of a super-key, inserts the super-key and its associated value
     * and increments AvlTree.nodeCount if the super-key was not found,
     * but inserts only the associated value if the super-key was found.
     * 
     * @param key - a {@code long}[]
     * @param value - a {@code String}
     * @return {@code true} if an AvlNode is inserted; otherwise {@code false}
     * </p>
     */
    protected boolean insert(final long[] key,
                             final String value)
    {
        inserted = changed = false;
        insertedNode = null;
        if (root != null) {
            root = root.insert(key, value, this);
            if (insertedNode != null) {
                ++nodeCount;
            }
        } else {
            root = insertedNode = new AvlNode(key);
            inserted = true;
            ++nodeCount;
        }
        return inserted;
    }

    /**
     * <p>
     * The {@code erase} method searches the AVL tree for the existence of
     * of a super-key. If the super-key is found, and the {@code TreeSet} of
     * the AvlNode that contains the super-key contains the value, the value
     * is removed from the {@code TreeSet}. If the {@code TreeSet} is empty
     * following removal of the value, the AvlNode is removed from the tree,
     * AvlTree.removedNode is assigned a reference to the removed AvlNode,
     * and AvlTree.nodeCount is decremented.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if a value is removed; otherwise {@code false}
     * </p>
     */
    protected boolean erase(final Pair coordinate)
    {
        if (Constants.ENABLE_DEBUG && coordinate == null) {
            throw new RuntimeException("\n\ncoordinate is null in AvlTree.erase\n");
        }
        return erase( coordinate.getKey(), coordinate.getValue() );
    }


    /**
     * <p>
     * The {@code erase} method searches the AVL tree for the existence of
     * of a super-key. If the super-key is found, and the {@code TreeSet} of
     * the AvlNode that contains the super-key contains the value, the value
     * is removed from the {@code TreeSet}. If the {@code TreeSet} is empty
     * following removal of the value, the AvlNode is removed from the tree,
     * AvlTree.removedNode is assigned a reference to the removed AvlNode,
     * and AvlTree.nodeCount is decremented.
     * 
     * @param key - a {@code long}[]
     * @param value - a {@code String}
     * @return {@code true} if a value is removed; otherwise {@code false}
     * </p>
     */
    protected boolean erase(final long[] key,
                            final String value)
    {
        erased = changed = false;
        removedNode = null;
        if (root != null) {
            root = root.erase(key, value, this);
            if (removedNode != null) {
                --nodeCount;
            }
        }
        return erased;
    }

    /**
     * <p>
     * The {@code verifyAvlTree} method computes the maximum height at each (@code AvlNode}
     * in the AvlTree and then checks the balance and sorted order at those {@code AvlNodes}.
     * 
     * @return the computed height
     * </p>
     */
    protected int verifyAvlTree()
    {
        if (root != null) {
            return root.verifyAvlTree();
        } else {
            return 0;
        }
    }

    /**
     * <p>
     * The {@code size} method returns the size of the {@code AvlTree}.
     * 
     * @return the tree size
     * </p>
     */
    protected long size()
    {
        return nodeCount;
    }

    /**
     * <p>
     * The {@code size} method returns the size of the {@code AvlTree}.
     * 
     * @return the tree size
     * </p>
     */
    protected boolean isEmpty()
    {
        return (size() == 0);
    }

    /**
     * <p>
     * The {@code getHeight} method returns the maximum height of the {@code AvlTree}.
     * 
     * @return the height at the root {@code AvlNode}
     * </p>
     */
    protected int getHeight()
    {
        if (root != null) {
            return root.height;
        } else {
            return 0;
        }
    }

} // class AvlTree


==> anc/KdTreeLogarithmic/Constants.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The Constants class specifies various constants.
 * <p>
 */
public class Constants {

    public static final boolean NLOGN = true;

    protected static final int INSERTION_SORT_CUTOFF = 15;
		
    protected static final int MEDIAN_OF_MEDIANS_CUTOFF = 15;

    protected static final int NLOGN_CUTOFF = 4096;

    protected static final int KNLOGN_CUTOFF = 4096;

    protected static final int MERGE_CUTOFF = 4096;

    protected static final int MULTI_THREAD_CUTOFF = 16384;

    public static final boolean AVL_BALANCE = false;

    protected static final int HEIGHT_DIFF = 1;
    
    public static final boolean ENABLE_DEBUG = false;

    public static final boolean ENABLE_1TO3 = true;

    public static final boolean ENABLE_PREFERRED_AVL_NODE = true;

    public static final boolean ENABLE_PREFERRED_KD_NODE = true;

    public static final boolean ENABLE_LINKED_LIST = true;

    public static final boolean ENABLE_SPARSE_INSERTION = false;

    public static final boolean ENABLE_INSERTION_REBALANCE = false;

    public static final boolean ENABLE_DELETION_REBALANCE = false;

    public static final boolean ENABLE_CONDITIONAL_DELETION_REBALANCE = false;

    public static final boolean ENABLE_HISTOGRAMS = true;

    public static final boolean ENABLE_TUPLE_COPY = false;

    public static final boolean ENABLE_LIST_PREPEND = true;

    public static final boolean ENABLE_LIST_PREPEND_ALL = true;

    public static final int MAX_POWER_OF_2 = 31; // Max array size = 2^31-1

    protected static final long MILLISECONDS_TO_SECONDS = 1000L;

} // class Constants


==> anc/KdTreeLogarithmic/KdNode.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.LinkedList;
import java.util.List;
import java.util.TreeSet;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdNode} class stores a k-dimensional tuple, a reference
 * to a TreeSet, the height from the node to the bottom of the k-d tree,
 * and references to an AvlNode and its "less than" and "greater than" sub-trees.
 * </p>
 */
public class KdNode {
    
    protected long[] tuple;
    protected TreeSet<String> values;
    protected int height; // a pathological tree may be 2^31-1 deep
    protected AvlNode avlTreeNode;
    protected KdNode ltChild, gtChild, prev, next;

    /**
     * <p>
     * KdNode constructor
     * 
     * @param coordinate - a key/value Pair
     * <p>
     */
    public KdNode(final Pair coordinate)
    {
        values = new TreeSet<String>();
        values.add(coordinate.getValue());
        height = 1;
        avlTreeNode = null;  // Assign after insertion into the AVL tree
        ltChild = gtChild = prev = next = null;

        if (Constants.ENABLE_TUPLE_COPY) {
            final int numDimensions = coordinate.getKey().length;
            tuple = new long[numDimensions];
            System.arraycopy(coordinate.getKey(), 0, tuple, 0, numDimensions);
        } else {
            tuple = coordinate.getKey();
        }
    }

    /**
     * <p>
     * KdNode constructor
     * 
     * @param key - a long[] key
     * @param value - a String value
     * <p>
     */
    public KdNode(final long[] key,
                  final String value)
    {
        values = new TreeSet<String>();
        values.add(value);
        height = 1;
        avlTreeNode = null;  // Assign after insertion into the AVL tree
        ltChild = gtChild = prev = next = null;

        if (Constants.ENABLE_TUPLE_COPY) {
            final int numDimensions = key.length;
            tuple = new long[numDimensions];
            System.arraycopy(key, 0, tuple, 0, numDimensions);
        } else {
            tuple = key;
        }
    }

/**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected long verifyKdTree(final int[] permutation,
                                final ExecutorService executor,
                                final int maximumSubmitDepth,
                                final int depth) {

        if (tuple == null) {
            throw new RuntimeException("point is null");
        }

        // Look up the partition.
        final int p = permutation[depth];

        // Check the order of this node relative to its children.
        if (ltChild != null) {
            if (ltChild.tuple[p] > tuple[p]) {
                throw new RuntimeException("\n\nlt child is > parent in verifyKdTree\n");
            }
            if (MergeSort.superKeyCompare(ltChild.tuple, tuple, p) >= 0) {
                throw new RuntimeException("\n\nlt child is >= partition in verifyKdTree\n");
            }
        }
        if (gtChild != null) {
            if (gtChild.tuple[p] < tuple[p]) {
                throw new RuntimeException("gt child is < parent in verifyKdTree\n");
            }
            if (MergeSort.superKeyCompare(gtChild.tuple, tuple, p) <= 0) {
                throw new RuntimeException("gt child is <= partition in verifyKdTree\n");
            }
        }

        // Check the balance at this node.
        if (KdTreeDynamic.isBalanced(this) == false) {
            throw new RuntimeException("\n\nnode is unbalanced in verifyKdTree\n");
        }
        
        // Count this node.
        int count = 1 ;

        // Search the < branch with a child thread at as many levels of the tree as possible.
        // Create the child thread as high in the tree as possible for greater utilization.

        // Is a child thread available to build the < branch?
        if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

            // No, so search the < branch with the current thread.
            if (ltChild != null) {
                count += ltChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }

            // Then search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }
        } else {

            // Yes, so launch a child thread to search the < branch.
            Future<Long> future = null;
            if (ltChild != null) {
                future = executor.submit( ltChild.verifyKdTreeWithThread(permutation, executor,
                                                                         maximumSubmitDepth, depth + 1) );
            }
        
            // And simultaneously search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }

            // If a child thread searched the < branch, get the result.
            if (future != null) {
                try {
                    count += future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
        }

        return count;
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param dim - the number of dimensions
     * @param q - the leading dimension that permutes cyclically
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param verifyLinks - if true, references are checked between AVL nodes and k-d nodes
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected long verifyKdTree(final int dim,
                                final int q,
                                final ExecutorService executor,
                                final int maximumSubmitDepth,
                                final boolean verifyLinks,
                                final int depth) {

        if (tuple == null) {
            throw new RuntimeException("point is null");
        }

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < dim) ? q : 0;

        // Check the order of this node relative to its children.
        if (ltChild != null) {
            if (ltChild.tuple[p] > tuple[p]) {
                throw new RuntimeException("\n\nlt child is > parent in verifyKdTree\n");
            }
            if (MergeSort.superKeyCompare(ltChild.tuple, tuple, p) >= 0) {
                throw new RuntimeException("\n\nlt child is >= partition in verifyKdTree\n");
            }
        }
        if (gtChild != null) {
            if (gtChild.tuple[p] < tuple[p]) {
                throw new RuntimeException("gt child is < parent in verifyKdTree\n");
            }
            if (MergeSort.superKeyCompare(gtChild.tuple, tuple, p) <= 0) {
                throw new RuntimeException("gt child is <= partition in verifyKdTree\n");
            }
        }

        // Check the balance at this node if rebalancing was performed.
        if (Constants.ENABLE_INSERTION_REBALANCE &&
            Constants.ENABLE_DELETION_REBALANCE &&
            KdTreeDynamic.isBalanced(this) == false) {
                throw new RuntimeException("\n\nnode is unbalanced in verifyKdTree\n");
        }

        // Verify the links between this node and the associated AVL node.
        if (verifyLinks && avlTreeNode.kdTreeNode != this) {
            throw new RuntimeException("\n\nAVL tree node is not linked to" +
                                        " k-d tree node in KdNode.verifyKdTree\n");
       }
       if (verifyLinks && this.avlTreeNode.kdTreeNode != this) {
            throw new RuntimeException("\n\nk-d tree node is not linked to" +
                                        " AVL tree node in KdNode.verifyKdTree\n");
       }
        
        // Count this node.
        int count = 1 ;

        // Search the < branch with a child thread at as many levels of the tree as possible.
        // Create the child thread as high in the tree as possible for greater utilization.

        // Is a child thread available to build the < branch?
        if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

            // No, so search the < branch with the current thread.
            if (ltChild != null) {
                count += ltChild.verifyKdTree(dim,
                                              p + 1,
                                              executor,
                                              maximumSubmitDepth,
                                              verifyLinks,
                                              depth + 1);
            }

            // Then search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(dim,
                                              p + 1,
                                              executor,
                                              maximumSubmitDepth,
                                              verifyLinks,
                                              depth + 1);
            }
        } else {

            // Yes, so launch a child thread to search the < branch.
            Future<Long> future = null;
            if (ltChild != null) {
                future = executor.submit( ltChild.verifyKdTreeWithThread(dim,
                                                                         p + 1,
                                                                         executor,
                                                                         maximumSubmitDepth,
                                                                         verifyLinks,
                                                                         depth + 1) );
            }
        
            // And simultaneously search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(dim,
                                              p + 1,
                                              executor,
                                              maximumSubmitDepth,
                                              verifyLinks,
                                              depth + 1);
            }

            // If a child thread searched the < branch, get the result.
            if (future != null) {
                try {
                    count += future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
        }

        return count;
    }

    /**
     * <p>
     * The {@code verifyKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#verifyKdTree verifyKdTree} method.
     * </p>
     * 
     * @param dim - the number of dimensions
     * @param p - the leading dimension that permutes cyclically
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param verifyLinks - if true, references are checked between AVL nodes and k-d nodes
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    private Callable<Long> verifyKdTreeWithThread(final int dim,
                                                  final int p,
                                                  final ExecutorService executor,
                                                  final int maximumSubmitDepth,
                                                  final boolean verifyLinks,
                                                  final int depth) {
        
        return new Callable<Long>() {
            @Override
                public Long call() {
                return verifyKdTree(dim, p, executor, maximumSubmitDepth, verifyLinks, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code verifyKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#verifyKdTree verifyKdTree} method.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    private Callable<Long> verifyKdTreeWithThread(final int[] permutation,
                                                  final ExecutorService executor,
                                                  final int maximumSubmitDepth,
                                                  final int depth) {
        
        return new Callable<Long>() {
            @Override
                public Long call() {
                return verifyKdTree(permutation, executor, maximumSubmitDepth, depth);
            }
        };
    }

   /**
     * <p>
     * The {@code searchKdTreeAL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeAL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int p,
                                          final int depth,
                                          final boolean enableAll)
    {
        // Create an enable array of all elements equal to enableAll, and call searchKdTree.
        boolean[] enable = new boolean[queryLower.length];
        Arrays.fill(enable, enableAll);
        return searchKdTreeAL(queryLower, queryUpper, executor,
                              maximumSubmitDepth, p, depth, enable);
    }

    /**
     * <p>
     * The {@code searchKdTreeAL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param q - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeAL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int q,
                                          final int depth,
                                          final boolean[] enable) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < queryLower.length) ? q : 0;

        // If the distance from the query node is inside the hyper-rectangle
        // in all k dimensions, append the k-d node to a list.
        final ArrayList<KdNode> result = new ArrayList<KdNode>();
        boolean inside = true;
        for (int i = 0; i < tuple.length; i++) {
            if (tuple[i] < queryLower[i] || tuple[i] > queryUpper[i]) {
                inside = false;
                break;
            }
        }
        if (inside) {
            result.add(this);
        }

        // Determine whether to search the < and > branches of the k-d tree.
        // If the partition dimension is not enabled, both branches are searched.
        final boolean searchLT = ltChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryLower, p) >= 0
                                            || !enable[p]);
        final boolean searchGT = gtChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryUpper, p) <= 0
                                            || !enable[p]);

        // Do both branches require searching and is a child thread available?
        if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

            // Yes, both branches of the tree require searching and a child thread is available,
            // so search the < branch with a child thread.
            Future<List<KdNode>> future =
                executor.submit( ltChild.searchKdTreeALWithThread(queryLower, queryUpper, executor,
                                                                  maximumSubmitDepth, p+1, depth+1, enable) );

            // Search the > branch with the master thread.
            List<KdNode> gtResult = gtChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                           maximumSubmitDepth, p+1, depth+1, enable);

            // Get the result of searching the < branch with the child thread.
            List<KdNode> ltResult = null;
            try {
                ltResult = future.get();
            } catch (Exception e) {
                throw new RuntimeException( "future exception for < subtree: " + e.getMessage() );
            }

            // Append the results of searching the < and > branches to the result (if any) for this KdNode.
            result.addAll(ltResult);
            result.addAll(gtResult);

        } else {
        
            // No, both branches do not require searching. Search the < branch with the master thread?
            if (searchLT) {
                List<KdNode> ltResult = ltChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                               maximumSubmitDepth, p+1, depth+1, enable);

                // Append the result of searching the < branch to the result (if any) for this KdNode.
                result.addAll(ltResult);
            }

            // Search the > branch with the master thread?
            if (searchGT) {
                List<KdNode> gtResult =  gtChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                                maximumSubmitDepth, p+1, depth+1, enable);

                // Append the result of searching the > branch to the result (if any) for this KdNode.
                result.addAll(gtResult);
            }
        }
        return result;
    }

    /**
     * <p>
     * The {@code searchKdTreeALWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#searchKdTree searchKdTree} method.
     * </p>
     * 
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    public Callable<List<KdNode>> searchKdTreeALWithThread(final long[] queryLower,
                                                           final long[] queryUpper,
                                                           final ExecutorService executor,
                                                           final int maximumSubmitDepth,
                                                           final int p,
                                                           final int depth,
                                                           final boolean[] enable) {
        
        return new Callable<List<KdNode>>() {
            @Override
            public List<KdNode> call() {
                return searchKdTreeAL(queryLower, queryUpper, executor,
                                      maximumSubmitDepth, p, depth, enable);
            }
        };
    }

   /**
     * <p>
     * The {@code searchKdTreeLL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeLL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int p,
                                          final int depth,
                                          final boolean enableAll)
    {
        // Create an enable array of all elements equal to enableAll, and call searchKdTree.
        boolean[] enable = new boolean[queryLower.length];
        Arrays.fill(enable, enableAll);
        return searchKdTreeLL(queryLower, queryUpper, executor,
                             maximumSubmitDepth, p, depth, enable);
    }

    /**
     * <p>
     * The {@code searchKdTreeLL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param q - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeLL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int q,
                                          final int depth,
                                          final boolean[] enable) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < queryLower.length) ? q : 0;

        // If the distance from the query node is inside the hyper-rectangle
        // in all k dimensions, prepend the k-d node to a list.
        final LinkedList<KdNode> result = new LinkedList<KdNode>();
        boolean inside = true;
        for (int i = 0; i < tuple.length; i++) {
            if (tuple[i] < queryLower[i] || tuple[i] > queryUpper[i]) {
                inside = false;
                break;
            }
        }
        if (inside) {
            result.addFirst(this);
        }

        // Determine whether to search the < and > branches of the k-d tree.
        // If the partition dimension is not enabled, both branches are searched.
        final boolean searchLT = ltChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryLower, p) >= 0
                                            || !enable[p]);
        final boolean searchGT = gtChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryUpper, p) <= 0
                                            || !enable[p]);

        // Do both branches require searching and is a child thread available?
        if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

            // Yes, both branches of the tree require searching and a child thread is available,
            // so search the < branch with a child thread.
            Future<List<KdNode>> future =
                executor.submit( ltChild.searchKdTreeLLWithThread(queryLower, queryUpper, executor,
                                                                  maximumSubmitDepth, p+1, depth+1, enable) );

            // Search the > branch with the master thread.
            List<KdNode> gtResult = gtChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                           maximumSubmitDepth, p+1, depth+1, enable);

            // Get the result of searching the < branch with the child thread.
            List<KdNode> ltResult = null;
            try {
                ltResult = future.get();
            } catch (Exception e) {
                throw new RuntimeException( "future exception for < subtree: " + e.getMessage() );
            }

            // Prepend the results of searching the < and > branches to the result (if any) for this KdNode.
            for (KdNode item : ltResult) {
                result.addFirst(item);
            }
            for (KdNode item : gtResult) {
                result.addFirst(item);
            }

        } else {
        
            // No, both branches do not require searching. Search the < branch with the master thread?
            if (searchLT) {
                List<KdNode> ltResult = ltChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                               maximumSubmitDepth, p+1, depth+1, enable);

                // Prepend the result of searching the < branch to the result (if any) for this KdNode.
                for (KdNode item : ltResult) {
                    result.addFirst(item);
                }
            }

            // Search the > branch with the master thread?
            if (searchGT) {
                List<KdNode> gtResult =  gtChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                                maximumSubmitDepth, p+1, depth+1, enable);

                // Prepend the result of searching the > branch to the result (if any) for this KdNode.
                for (KdNode item : gtResult) {
                    result.addFirst(item);
                }
            }
        }
        return result;
    }

    /**
     * <p>
     * The {@code searchKdTreeLLWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#searchKdTree searchKdTree} method.
     * </p>
     * 
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    public Callable<List<KdNode>> searchKdTreeLLWithThread(final long[] queryLower,
                                                           final long[] queryUpper,
                                                           final ExecutorService executor,
                                                           final int maximumSubmitDepth,
                                                           final int p,
                                                           final int depth,
                                                           final boolean[] enable) {

        return new Callable<List<KdNode>>() {
            @Override
            public List<KdNode> call() {
                return searchKdTreeLL(queryLower, queryUpper, executor,
                                      maximumSubmitDepth, p, depth, enable);
            }
        };
    }

    /**
     * <p>
     * The {@code nearestNeighbor} method is used to search the tree for all possible M
     * nearest geometric neighbors by adding them the the NearestNeighborHeap.  It
     * excludes branches of the tree where it is guaranteed that all the nodes in that
     * branch are farther way than the current farthest node in the NearestNeighborHeap.
     * </p>
     *
     * @param nnHeap - Instance of the NearestNeighborHeap.
     * @param q - the leading dimension that permutes cyclically
     */
    protected void nearestNeighbors(final NearestNeighborHeap nnHeap,
                                    final int q) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < nnHeap.query.length) ? q : 0;

        // Compare the query point to the node point.
        long comparison = MergeSort.superKeyCompare(nnHeap.query, tuple, p);

        // If query < tuple, descend the < branch to the bottom of the tree before adding a point to the
        // nearestNeighborHeap, which increases the probability that closer nodes to the query point will get added
        // earlier, thus reducing the likelihood of adding more distant points that get kicked out of the list later.
        if (comparison < 0L) {
            if (ltChild != null) {  // if not at the bottom of the tree yet descend the near branch unconditionally
                ltChild.nearestNeighbors(nnHeap, p+1);
            }
            // Check to see if the current node is closer to the query point than the farthest item in the
            // nearestNeighborHeap or if this component of the query is not enabled for nearest neighbor search
            // or if the heap is not full, and if so, add the node and descend the > branch.  Conversion of a
            // 64-bit long to a double may result in loss of precision because a double has a 52-bit mantissa.
            if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
                 ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
                 <= nnHeap.curMaxDist() ) {
                nnHeap.add(this);      // Attempt to add the current node to the heap...
                if (gtChild != null) { // ...and if not at the bottom, descend the far branch.
                    gtChild.nearestNeighbors(nnHeap, p+1);
                }
            }
        }
        // If query > tuple, descend the > branch to the bottom of the tree before adding a point to the
        // nearestNeighborHeap, which increases the probability that closer nodes to the query point will get added
        // earlier, thus reducing the likelihood of adding more distant points that get kicked out of the list later.
        else if (comparison > 0L) {
            if (gtChild != null) {  // if not at the bottom of the tree yet descend the near branch unconditionally
                gtChild.nearestNeighbors(nnHeap, p+1);
            }
            // Check to see if the current node is closer to the query point than the farthest item in the
            // nearestNeighborHeap or if this component of the query is not enabled for nearest neighbor search
            // or if the heap is not full, and if so, add the node and descend the < branch. Conversion of a
            // 64-bit long to a double may result in loss of precision because a double has a 52-bit mantissa.
            if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
                 ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
                 <= nnHeap.curMaxDist() ) {
                nnHeap.add(this);       // Attempt to add the current node to the heap...
                if (ltChild != null) {  // ...and if not at the bottom, descend the far branch.
                    ltChild.nearestNeighbors(nnHeap, p+1);
                }
            }
        }
        // query == tuple via comparison of super keys, so the query point is identical to the node point.
        // Add the node then descend both branches because (1) an identical point is by definition the
        // closest that won't get kicked out of the list later, and (2) the probability of finding nearest
        // neighbors is equal for both branches of the tree.
        else {
            nnHeap.add(this);
            if (ltChild != null) {
                ltChild.nearestNeighbors(nnHeap, p+1);
            }
            if (gtChild != null) {
                gtChild.nearestNeighbors(nnHeap, p+1);
            }
        }
    }

    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors) {
    
        // Create the heap and search the k-d tree for nearest neighbors.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors);
        nearestNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors,
                                               final boolean[] enable) {
    
        // Create the heap and search the k-d tree for nearest neighbors.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors, enable);
        nearestNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code bruteNeighbors} method is used to search the tree for all possible M
     * nearest geometric neighbors by adding them the the NearestNeighborList.  It
     * searches all branches of the tree in a brute-force manner.
     * </p>
     *
     * @param nnHeap - Instance of the NearestNeighborHeap.
     * @param q - the leading dimension that permutes cyclically
     */
    protected void bruteNeighbors(final NearestNeighborHeap nnHeap,
                                  final int q) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < nnHeap.query.length) ? q : 0;

        // Compare the query point to the node point.
        long comparison = MergeSort.superKeyCompare(nnHeap.query, tuple, p);

        // if not at the bottom of the tree yet descend the < branch unconditionally.
        if (ltChild != null) {  
            ltChild.bruteNeighbors(nnHeap, p+1);
        }

        // if not at the bottom of the tree yet descend the > branch unconditionally.
        if (gtChild != null) {  
            gtChild.bruteNeighbors(nnHeap, p+1);
        }

        // Check to see if the current node is closer to the query point than the farthest item
        // in the nearestNeighborHeap or if this component of the query is not enabled for nearest
        // neighbor search, and if so, add the node.  Conversion of a 64-bit long to a double may
        // result in loss of precision because a double has a 52-bit mantissa.
        if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
             ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
             < nnHeap.curMaxDist() ) {
                nnHeap.add(this);  // Attempt to add the current node to the heap.
        }
    }

    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected  List<Paire> findBruteNeighbors(final long[] query,
                                              final int numNeighbors) {
    
        // Create the heap and search the k-d tree via brute force.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors);
        bruteNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors,
                                             final boolean[] enable) {
    
        // Create the heap and search the k-d tree bia brute force.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors, enable);
        bruteNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code printKdTree} method prints the k-d tree "sideways" with the root at the left.
     * </p>
     * 
     * @param depth - the depth in the k-d tree
     */
    protected void printKdTree(final int depth) {
        if (gtChild != null) {
            gtChild.printKdTree(depth+1);
        }
        for (int i = 0; i < depth; i++) {
            System.out.print("        ");
        }
        printTuple(tuple);
        System.out.println();
        if (ltChild != null) {
            ltChild.printKdTree(depth+1);
        }
    }

    /**
     * <p>
     * The {@code printTuple} method prints a tuple.
     * </p>
     * 
     * @param tuple - the tuple
     */
   protected static void printTuple(final long[] tuple) {
        System.out.print("(");
        for (int i = 0; i < tuple.length; i++) {
            System.out.print(tuple[i]);
            if (i < tuple.length - 1) {
                System.out.print(", ");
            }
        }
        System.out.print(")");
    }
} // class KdNode


==> anc/KdTreeLogarithmic/KdTreeDynamic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * <p>
 * @author Russell A. Brown
 */

import java.util.concurrent.ExecutorService;
import java.util.TreeSet;

/**
 * <p>
 * The {@code KdTreeDynamic} class extends the (@code KdTreeStatic} class and
 * accessess KdTreeStatic.root so that an instance of KdTreeDynamic
 * may use KdTreeStatic member functions that require access to root.
 * </p>
 */
public class KdTreeDynamic extends KdTreeStatic {

    protected int nodeCount;
    private boolean inserted, erased, changed;
    protected long[] insertionHistogramDyn, deletionHistogramDyn;
    protected KdNode insertedNode, deletedNode;

    // This constructor does not set KdTree.root
    KdTreeDynamic(final int numDimensions,
                  final ExecutorService executor,
                  final int maxSubmitDepth)
    {
        super(numDimensions, executor, maxSubmitDepth);

        nodeCount = 0;
        inserted = erased = changed = false;
        insertedNode = deletedNode = null;

        // Create histograms to count rebalancing operations;
        // by default, each array element is initialized to 0L.
        insertionHistogramDyn = new long[Constants.MAX_POWER_OF_2];
        deletionHistogramDyn = new long[Constants.MAX_POWER_OF_2];
   }

    // This constructor sets KdTreeStatic.root
    KdTreeDynamic(final int numDimensions,
                  final ExecutorService executor,
                  final int maxSubmitDepth,
                  final KdTreeStatic tree)
    {
        super(numDimensions, executor, maxSubmitDepth);
        root = tree.root;

        nodeCount = 0;
        inserted = erased = changed = false;
        insertedNode = deletedNode = null;

        // Create histograms to count rebalancing operations.
        if (Constants.ENABLE_HISTOGRAMS) {
            insertionHistogramDyn = new long[Constants.MAX_POWER_OF_2];
            deletionHistogramDyn = new long[Constants.MAX_POWER_OF_2];
        }
    }

    /**
     * <p>
     * The {@code clear} method clears some fields of the tree
     * instance so that it becomes an empty tree.
     * </p>
     */
    protected void clear()
    {
        super.clear();
        nodeCount = 0;
    }

    /**
     * <p>
     * The {@code createKdTree} method builds a dynamic k-d tree from a list
     * of {@code KdNode}s where the list is provided by a {@code KdTreeStatic}
     * and where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdTree - a KdTreeDynamic that holds a list of KdNodes
     * @param numDimensions - the number of dimensions k for the k-d tree
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @return the root of the k-d tree
     */
    protected static KdTreeDynamic createKdTree(final KdTreeDynamic tree,
                                                final int numDimensions,
                                                final ExecutorService executor,
                                                final int maximumSubmitDepth,
                                                final long[] histogram)
    {
        if (tree == null) {
            throw new RuntimeException("\n\nk-d tree is null in createKdTree\n");
        }
        
        // Create an array of references to the k-d nodes
        // in the k-d tree's doubly linked list.
        KdNode[] kdNodes = new KdNode[tree.listNodeCount];

        // Copy each node reference from the list into the array.
        int i = 0;
        KdNode node = tree.head;
        while (node != null) {
            node.ltChild = node.gtChild = null;
            kdNodes[i++] = node;
            node = node.next;
        }

        // Create a k-d tree, add the doubly linked node list to it,
        // and set the node count to the length of the list because
        // the createKdTree method sets neither node count nor the list.
        KdTreeDynamic newTree = new KdTreeDynamic(numDimensions,
                                                  executor,
                                                  maximumSubmitDepth,
                                                  createKdTree(kdNodes,
                                                               executor,
                                                               maximumSubmitDepth,
                                                               0));
        newTree.addList(tree);
        newTree.nodeCount = tree.listNodeCount;
        
        if (Constants.ENABLE_HISTOGRAMS) {
            incrementHistogram(histogram, kdNodes.length);
        }

        return newTree;
    }

    /**
     * <p>
     * The {@code insert} method adds a coordinate to the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if the key was inserted; otherwise, {@code false}
     * </p>
     */
    protected boolean insert(final Pair coordinate)
    {
        if (coordinate == null) {
            throw new RuntimeException("\n\ncoordinate is null in KdTreeDynamic.insert\n");
        }

        inserted = changed = false;
        insertedNode = null;
        if (root != null) {
            root = insert(root, coordinate.getKey(), coordinate.getValue(), insertionHistogramDyn, 0);
            if (insertedNode != null) {
                // A node was inserted into the tree, so count it and add it to the doubly linked list.
                add(insertedNode);
                ++nodeCount;
            }

            // Has the height changed due to an insertion?
            if (changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if (!Constants.ENABLE_INSERTION_REBALANCE || isBalanced(root)) {
                    root.height = computeHeight(root);
                } else {
                    root = rebuildSubTree(root, insertionHistogramDyn, 0);
                }
            }
        } else {
            // Insert the root, count it as an inserted node, add it to the doubly linked list.
            root = insertedNode = new KdNode(coordinate);
            add(insertedNode);
            inserted = changed = true;
            ++nodeCount;

            // Increment histogram element 0 only if Constants.ENABLE_1TO3 is true
            // because for deletion, element 0 is increments only in that case.
            if (Constants.ENABLE_INSERTION_REBALANCE &&
                Constants.ENABLE_1TO3 &&
                Constants.ENABLE_HISTOGRAMS) {
                    incrementHistogram(insertionHistogramDyn, 1);
            }
        }

        return inserted;
    }

    /**
     * <p>
     * The {@code insert} method adds a key-value pair to a subtree.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param q - the leading dimension that is permuted cyclically
     * @return the (@code KdNode) root of the subtree
     * </p>
     */
    private KdNode insert(final KdNode node,
                          final long[] key,
                          final String value,
                          final long[] histogram,
                          final int q)
{
        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // The return value because the node argument to this function is read only.
        KdNode nodePtr = node;

        // Determine which child to search recursively for an insertion point.
        if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) < 0L) {
            if (nodePtr.ltChild != null) {
                nodePtr.ltChild = insert(nodePtr.ltChild, key, value, histogram, p+1);
            } else {
                // The tree does not contain the key, so create a KdNode instance
                // to insert the pair, and record the reference to that instance.
                nodePtr.ltChild = insertedNode = new KdNode(key, value);
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) > 0L) {
            if (nodePtr.gtChild != null) {
                nodePtr.gtChild = insert(nodePtr.gtChild, key, value, histogram, p+1);
            } else {
                // The tree does not contain the key, so create a KdNode instance
                // to insert the pair, and record the reference to that instance.
                nodePtr.gtChild = insertedNode = new KdNode(key, value);
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else {
            // The tree contains the key, so insert the value, even though the
            // values set might already contain it. The tree height doesn't change.
            nodePtr.values.add(value);
            inserted = true;
            changed = false;
        }

        // Has the height changed due to an insertion?
        if (changed) {
            // Yes, the height has changed, so if the subtree
            // rooted at this node remains balanced, compute
            // the height at this node; otherwise rebuild the
            // subtree to rebalance it, which also computes
            // the height. Because rebuilding the subtree
            // recycles its nodes, the node argument to this
            // insert function might no longer specify the
            // root of the subtree.
            if (!Constants.ENABLE_INSERTION_REBALANCE || isBalanced(nodePtr)) {
                nodePtr.height = computeHeight(nodePtr);
            } else {
                nodePtr = rebuildSubTree(nodePtr, histogram, p);
            }
        }
        return nodePtr;
    }

    /**
     * <p>
     * The {@code erase} method removes a coordinate from the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * 
     * @return {@code true} if the key was erased; otherwise, {@code false}
     * </p>
     */
    protected boolean erase(final Pair coordinate)
    {
        return erase(coordinate, Constants.ENABLE_DELETION_REBALANCE);
    }

    /**
     * <p>
     * The {@code erase} method removes a coordinate from the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @param rebalance - if true, rebalance the tree if necessary after erasure
     * 
     * @return {@code true} if the key was erased; otherwise, {@code false}
     * </p>
     */
    protected boolean erase(final Pair coordinate,
                            final boolean rebalance)
    {
        if (coordinate == null) {
            throw new RuntimeException("\n\ncoordinate is null in KdTreeDynamic.erase\n");
        }

        erased = changed = false;
        deletedNode = null;
        if (root != null) {
            root = erase(root,
                        coordinate.getKey(),
                        coordinate.getValue(),
                        deletionHistogramDyn,
                        0,
                        rebalance);

            if (deletedNode != null) {
                // A node was deleted, so count it and remove it from the doubly linked list.
                remove(deletedNode);
                --nodeCount;
            }

            // Has the height changed due to an erasure?
            if (root != null && changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if (!rebalance || isBalanced(root)) {
                    root.height = computeHeight(root);
                } else {
                    root = rebuildSubTree(root, deletionHistogramDyn, 0);
                }
            }
        }
        return erased;
    }

    /**
     * <p>
     * The {@code erase} method removes a key-value pair from a subtree.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param q - the leading dimension that is permuted cyclically
     * @param rebalance - if true, rebalance the tree if necessary after erasure

     * @return the (@code KdNode) root of the subtree
     * </p>
     */
    private KdNode erase(final KdNode node,
                         final long[] key,
                         final String value,
                         final long[] histogram,
                         final int q,
                         final boolean rebalance)
    {
        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // The return value because the node argument to this function is read only.
        KdNode nodePtr = node;

        // Determine which child to search recursively for a deletion point.
        if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) < 0L) {
            if (nodePtr.ltChild != null) {
                nodePtr.ltChild = erase(nodePtr.ltChild,
                                        key,
                                        value,
                                        histogram,
                                        p+1,
                                        rebalance);

                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( !rebalance || isBalanced(nodePtr) ) {
                        nodePtr.height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, histogram, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) > 0L) {
            if (nodePtr.gtChild != null) {
                nodePtr.gtChild = erase(nodePtr.gtChild,
                                        key,
                                        value,
                                        histogram,
                                        p+1,
                                        rebalance);
             
                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( !rebalance || isBalanced(nodePtr) ) {
                        nodePtr.height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, histogram, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else {
            // The tree contains the key, so if the values set
            // is not empty and the values set does not contain
            // the value, no value is removed and the tree height
            // doesn't change.
            if ( !nodePtr.values.isEmpty() && !nodePtr.values.contains(value) ) {
                erased = changed = false;
            } else {
                // Either the values set is empty or it contains
                // the value. So remove the value from the values set.
                // If the values set is empty, as is the case if the
                // call to this erase method is to erase a replacement
                // node, the call to the TreeSet.remove method is a no-op.
                nodePtr.values.remove(value);

                // Is the values set now empty?
                if ( !nodePtr.values.isEmpty() ) {
                    // The values set is not empty, so a value was erased
                    // but the tree height has not changed.
                    erased = true;
                    changed = false;
                } else {
                    // The values set is empty, so a value was erased and
                    // the tree height will change via removal of a node.
                    erased = changed = true;

                    // Does the node have only a < child?
                    if (nodePtr.ltChild != null && nodePtr.gtChild == null) {
                        // Yes, so the node will be erased from the tree.
                        // Does the subtree rooted at the < child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.
                        int nodeCount;
                        if (rebalance &&
                            Constants.ENABLE_1TO3 &&
                            nodePtr.ltChild.height <= 3 &&
                            (nodeCount = countNodes(nodePtr.ltChild)) <= 3)
                        {
                            // Yes, the < child subtree contains <= 3 nodes. So, rebuild
                            // the < child subtree using the leading dimension p at this
                            // level of the tree, and replace the node with its < child.
                            // This approach avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt < child subtree.
                            deletedNode = nodePtr;
                            nodePtr = rebuildSubTree1to3(nodePtr.ltChild, nodeCount, histogram, p);
                        }
                        else
                        {
                            // No, the < child subtree contains > 3 nodes. So, find the
                            // immediate predecessor node, copy the tuple from that
                            // predecessor node to the one-child node, swap the values
                            // set of that predecessor node with the values set of the
                            // one-child node (whose values set is now empty), copy the
                            // AVL node reference from the predecessor node to the one-child
                            // node, set the k-d node reference to the one-child node, delete
                            // the predecessor node recursively, and recompute the heights
                            // along the path back to and including the < child.
                            KdNode predecessor = nodePtr.ltChild;
                            predecessor = findPredecessor(nodePtr.ltChild, predecessor, p, p+1);
                            if (Constants.ENABLE_TUPLE_COPY) {
                                System.arraycopy(predecessor.tuple, 0, nodePtr.tuple, 0, dim);
                            } else {
                                nodePtr.tuple = predecessor.tuple;
                            }
                            final TreeSet<String> tmpV = predecessor.values;
                            predecessor.values = nodePtr.values;
                            nodePtr.values = tmpV;
                            nodePtr.avlTreeNode = predecessor.avlTreeNode;
                            if (nodePtr.avlTreeNode != null) {
                                nodePtr.avlTreeNode.kdTreeNode = nodePtr;
                            }
                            // value is a dummy argument because the predecessor node's
                            // values set is empty.
                            nodePtr.ltChild = erase(nodePtr.ltChild,
                                                    nodePtr.tuple,
                                                    value,
                                                    histogram,
                                                    p+1,
                                                    rebalance);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the < child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The > child subtree is empty, and
                            // deletion of a node from the < child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if ( !rebalance || isBalanced(nodePtr) ) {
                                nodePtr.height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, histogram, p);
                            }
                        }
                    }
                    // Does the node have only a > child?
                    else if (nodePtr.gtChild != null && nodePtr.ltChild == null) {
                        // Yes, so the node will be erased from the tree.
                        // Does the subtree rooted at the > child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.
                        int nodeCount;
                        if (rebalance &&
                            Constants.ENABLE_1TO3 &&
                            nodePtr.gtChild.height <= 3 &&
                            (nodeCount = countNodes(nodePtr.gtChild)) <= 3)
                        {
                            // Yes, the > child subtree contains <= 3 nodes. So, rebuild
                            // the > child subtree using the leading dimension p at this
                            // level of the tree, and replace the node with its > child.
                            // This approach avoids the need to find a successor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt > child subtree.
                            deletedNode = nodePtr;
                            nodePtr = rebuildSubTree1to3(nodePtr.gtChild, nodeCount, histogram, p);
                        }
                        else
                        {
                            // No, the > child subtree contains > 3 nodes. So, find the
                            // immediate successor node, copy the tuple from that
                            // successor node to the one-child node, swap the values
                            // set of that successor node with the values set of the
                            // one-child node (whose values set is now empty), copy the
                            // AVL node reference from the successor node to the one-child
                            // node, set the k-d node reference to the one-child node, delete
                            // the successor node recursively, and recompute the heights
                            // along the path back to and including the > child.
                            KdNode successor = nodePtr.gtChild;
                            successor = findSuccessor(nodePtr.gtChild, successor, p, p+1);
                            if (Constants.ENABLE_TUPLE_COPY) {
                                System.arraycopy(successor.tuple, 0, nodePtr.tuple, 0, dim);
                            } else {
                                nodePtr.tuple = successor.tuple;
                            }
                            final TreeSet<String> tmpV = successor.values;
                            successor.values = nodePtr.values;
                            nodePtr.values = tmpV;
                            nodePtr.avlTreeNode = successor.avlTreeNode;
                            if (nodePtr.avlTreeNode != null) {
                                nodePtr.avlTreeNode.kdTreeNode = nodePtr;
                            }
                            // value is a dummy argument because the successor node's
                            // values set is empty.
                            nodePtr.gtChild = erase(nodePtr.gtChild,
                                                    nodePtr.tuple,
                                                    value,
                                                    histogram,
                                                    p+1,
                                                    rebalance);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the > child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The < child subtree is empty, and
                            // deletion of a node from the > child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if ( !rebalance || isBalanced(nodePtr) ) {
                                nodePtr.height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, histogram, p);
                            }
                        }
                    }
                    // If the node has no children, set the nodePtr return value
                    // to null so that the node's parent's child reference will
                    // set to null and hence the node will be garbage collected.
                    else if (nodePtr.ltChild == null && nodePtr.gtChild == null) {
                        deletedNode = nodePtr;
                        nodePtr = null;
                    }
                    // The node has two children.
                    else { 
                        // Does the subtree rooted at this two-child node 
                        // have <= 3 nodes, excluding this two-child node?
                        //
                        // Checking the height prior to checking the countNodesSkipRoot result
                        // avoids a time-consuming call of countNodesSkipRoot for a large subtree.
                        int nodeCount;
                        if (rebalance &&
                            Constants.ENABLE_1TO3 &&
                            nodePtr.height <= 3 &&
                            (nodeCount = countNodesSkipRoot(nodePtr)) <= 3)
                        {
                            // Yes, the subtree rooted at this two-child node contains
                            // <= 3 nodes, excluding this two-child node, so rebuild
                            // the subtree excluding this two-child node, thus deleting
                            // this two-child node. This approach avoids the need to
                            // find a predecessor or successor node.
                            deletedNode = nodePtr;
                            nodePtr = rebuildSubTreeSkipRoot1to3(nodePtr, nodeCount, histogram, p);
                        }
                        else
                        {
                            // No, the subtree rooted at this two-child node contains
                            // > 3 nodes, excluding this two-child node, so replace this
                            // two-child node by either its predecessor or its successor.
                            //
                            // If Constants.ENABLE_PREFERRED_KD_NODE is true, select the
                            // replacement node from the taller of the child subtrees.
                            if (Constants.ENABLE_PREFERRED_KD_NODE
                                && (getHeight(nodePtr.ltChild) >= getHeight(nodePtr.gtChild)))
                            {
                                // Find the node with the largest super-key in the
                                // subtree rooted at the < child, which is the
                                // immediate predecessor node. Copy the tuple from that
                                // predecessor node to the two-child node, swap the values
                                // set of that predecessor node with the values set of the
                                // two-child node (whose values set is now empty), copy the
                                // AVL node reference from the predecessor node to the two-child
                                // node, set the k-d node reference to the two-child node, delete
                                // the predecessor node recursively, and recompute the heights
                                // along the path back to and including the < child.
                                KdNode predecessor = nodePtr.ltChild;
                                predecessor = findPredecessor(nodePtr.ltChild, predecessor, p, p+1);
                                if (Constants.ENABLE_TUPLE_COPY) {
                                    System.arraycopy(predecessor.tuple, 0, nodePtr.tuple, 0, dim);
                                } else {
                                    nodePtr.tuple = predecessor.tuple;
                                }
                                    nodePtr.avlTreeNode = predecessor.avlTreeNode;
                                final TreeSet<String> tmpV = predecessor.values;
                                predecessor.values = nodePtr.values;
                                nodePtr.values = tmpV;
                                nodePtr.avlTreeNode = predecessor.avlTreeNode;
                                if (nodePtr.avlTreeNode != null) {
                                    nodePtr.avlTreeNode.kdTreeNode = nodePtr;
                                }
                                // value is a dummy argument because the predecessor node's
                                // values set is empty
                                nodePtr.ltChild = erase(nodePtr.ltChild,
                                                        nodePtr.tuple,
                                                        value,
                                                        histogram,
                                                        p+1,
                                                        rebalance);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if ( !rebalance || isBalanced(nodePtr) ) {
                                    nodePtr.height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, histogram, p);
                                }
                            }
                            else
                            {
                                // Find the node with the smallest super-key in the
                                // subtree rooted at the > child, which is the
                                // immediate successor node. Copy the tuple from that
                                // successor node to the two-child node, swap the values
                                // set of that successor node with the values set of the
                                // two-child node (whose values set is now empty), copy the
                                // AVL node reference from the predecessor node to the two-child
                                // node, set the k-d node reference to the two-child node, delete
                                // the successor node recursively, and recompute the heights
                                // along the path back to and including the > child.
                                KdNode successor = nodePtr.gtChild;
                                successor = findSuccessor(nodePtr.gtChild, successor, p, p+1);
                                if (Constants.ENABLE_TUPLE_COPY) {
                                    System.arraycopy(successor.tuple, 0, nodePtr.tuple, 0, dim);
                                } else {
                                    nodePtr.tuple = successor.tuple;
                                }
                                nodePtr.avlTreeNode = successor.avlTreeNode;
                                final TreeSet<String> tmpV = successor.values;
                                successor.values = nodePtr.values;
                                nodePtr.values = tmpV;
                                nodePtr.avlTreeNode = successor.avlTreeNode;
                                if (nodePtr.avlTreeNode != null) {
                                    nodePtr.avlTreeNode.kdTreeNode = nodePtr;
                                }
                                // value is a dummy argument because the successor node's
                                // values set is empty.
                                nodePtr.gtChild = erase(nodePtr.gtChild,
                                                        nodePtr.tuple,
                                                        value,
                                                        histogram,
                                                        p+1,
                                                        rebalance);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if ( !rebalance || isBalanced(nodePtr) ) {
                                    nodePtr.height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, histogram, p);
                                }
                            }
                        }
                    }
                }
            }
        }
        return nodePtr;
    }

    /**
     * <p>
     * The {@code findPredecessor} method searches a subtree
     * for the immediate predecessor {@code KdNode}, which is
     * the node with the largest super-key.
     * 
     * @param node - the {@code KdNode} root of the subtree
     * @param predecessor - the current precedecessor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @param q - the leading dimension that is permuted cyclically
     * @return the updated immediate predecessor {@code KdNode}
     * </p>
     */
    private KdNode findPredecessor(final KdNode node,
                                   final KdNode predecessor,
                                   final int p0,
                                   final int q) {

        // The return value because the predecessor argument to this function is read only.
        KdNode pred = predecessor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a > child, follow that child; otherwise,
            // this node is a potential predecessor, so check it.
            if (node.gtChild != null) {
                pred = findPredecessor(node.gtChild, pred, p0, p+1);
            } else {
                pred = checkPredecessor(node, pred, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential predecessor, so check it, and
            // then inspect both children.
            pred = checkPredecessor(node, pred, p0);
            if (node.ltChild != null) {
                pred = findPredecessor(node.ltChild, pred, p0, p+1);
            }
            if (node.gtChild != null) {
                pred = findPredecessor(node.gtChild, pred, p0, p+1);
            }
        }
        return pred;
    }

    /**
     * <p>
     * The {@code checkPredecessor} checks a potential predecessor
     * (@code KdNode) to see whether it is a larger precedecessor
     * {@code KdNode} than the current predecessor {@code KdNode}.
     * 
     * @param node - a potential prdecessor {@code KdNode}
     * @param predecessor - the current precedecessor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @return the updated immediate predecessor {@code KdNode}
     * </p>
     */
    private KdNode checkPredecessor(final KdNode node,
                                    final KdNode predecessor,
                                    final int p0) {

        // The return value because the predecessor argument to this function is read only.
        KdNode pred = predecessor;

        // Update the current precedessor if the potential predecessor is larger.
        if (MergeSort.superKeyCompare(node.tuple, pred.tuple, p0) > 0L) {
            pred = node;
        }
        return pred;
    }

    /**
     * <p>
     * The {@code findSuccessor} method searches a subtree
     * for the immediate successor {@code KdNode}, which is
     * the node with the smallest super-key.
     * 
     * @param node - the {@code KdNode} root of the subtree
     * @param successor - the current successor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @param q - the leading dimension that is permuted cyclically
     * @return the updated immediate successor {@code KdNode}
     * </p>
     */
    private KdNode findSuccessor(final KdNode node,
                                 final KdNode successor,
                                 final int p0,
                                 final int q) {

        // The return value because the successor argument to this function is read only.
        KdNode succ = successor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
         if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a < child, follow that child; otherwise,
            // this node is a potential successor, so check it.
            if (node.ltChild != null) {
                succ = findSuccessor(node.ltChild, succ, p0, p+1);
            } else {
                succ = checkSuccessor(node, succ,  p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential successor, so check it, and
            // then inspect both children
            succ = checkSuccessor(node, succ, p0);
            if (node.ltChild != null) {
                succ = findSuccessor(node.ltChild, succ, p0, p+1);
            }
            if (node.gtChild != null) {
                succ = findSuccessor(node.gtChild, succ, p0, p+1);
            }
        }
        return succ;
    }

    /**
     * <p>
     * The {@code checkSuccessor} checks a potential successor
     * (@code KdNode) to see whether it is a smaller succcessor
     * {@code KdNode} than the current succcessor {@code KdNode}.
     * 
     * @param node - a potential prdecessor {@code KdNode}
     * @param successor - the current successor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @return the updated immediate successor {@code KdNode}
     * </p>
     */
    private KdNode checkSuccessor(final KdNode node,
                                  final KdNode successor,
                                  final int p0) {

        // The return value because the successor argument to this function is read only.
        KdNode succ = successor;

        // Update the current successor if the potential successor is smaller.
        if (MergeSort.superKeyCompare(node.tuple, succ.tuple, p0) < 0L) {
            succ = node;
        }
        return succ;
    }

    /**
     * <p>
     * The {@code rebuildSubTree} method rebuilds a subtree
     * rooted at a {@code KdNode} to rebalance it.
     * 
     * @param node - the {@code KdNode} instance
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    protected KdNode rebuildSubTree(final KdNode node,
                                    final long[] histogram,
                                    final int p)
    {
        // Count the nodes in the subtree, allocate an array of KdNode
        // references, and assign a KdNode reference to each array element.
        final int count = countNodes(node);
        final KdNode[] kdNodes = new KdNode[count];
        getSubTree(node, kdNodes);
        
        // Call KdTreeStatic.createKdTree to rebuild the subtree,
        // which recycles the nodes and hence invalidates
        // the node argument to this rebuildSubTree method.
        KdTreeStatic tree = KdTreeStatic.createKdTree(kdNodes,
                                                      executor,
                                                      maxSubmitDepth,
                                                      p);

        // Increment the histogram element
        if (Constants.ENABLE_HISTOGRAMS) {
            incrementHistogram(histogram, kdNodes.length);
        }

        // Return the root of the rebuilt subtree.
        return tree.root;
    }

    /**
     * <p>
     * The {@code rebuildSubTree1to3} method rebuilds a subtree
     * rooted at a {@code KdNode} that contains 3 nodes or fewer.
     * 
     * @param node - the {@code KdNode} instance
     * @param nodeCount - the number of nodes in the subtree
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    private KdNode rebuildSubTree1to3(final KdNode node,
                                      final int nodeCount,
                                      final long[] histogram,
                                      final int p) {

        // Allocate an array of KdNode references, and walk the subtree
        // to assign to each array element a reference to a KdNode instance.
        final KdNode[] kdNodes = new KdNode[nodeCount];
        getSubTree(node, kdNodes);
        return rebuildSubTree1to3(kdNodes, histogram, p);
    }

    /**
     * <p>
     * The {@code rebuildSubTree1to3} method rebuilds a subtree from
     * an array of {@code KdNode}s that contains 3 nodes or fewer.
     * 
     * @param kdNodes - an array of {@code KdNode} instances
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    private KdNode rebuildSubTree1to3(final KdNode[] kdNodes,
                                      final long[] histogram,
                                      final int p)
    {
        // Increment the histogram element
        if (Constants.ENABLE_HISTOGRAMS) {
            incrementHistogram(histogram, kdNodes.length);
        }

        // Rebuild the subtree and return its root.
        return KdTreeNlogn.buildKdTree1to3(kdNodes, 0, kdNodes.length-1, p);
    }

    /**
     * <p>
     * The {@code rebuildSubTreeSkipRoot1to3} method rebuilds a subtree
     * rooted at a {@code KdNode} that contains 3 nodes or fewer, but
     * omits the root of the subtree from the rebuild.
     * 
     * @param node - the {@code KdNode} instance
     * @param nodeCount - the number of nodes in the subtree
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    private KdNode rebuildSubTreeSkipRoot1to3(final KdNode node,
                                              final int nodeCount,
                                              final long[] histogram,
                                              final int p) {

        // Allocate an array of KdNode references, and walk the subtree
        // to assign to each array element a reference to a KdNode instance.
        final KdNode[] kdNodes = new KdNode[nodeCount];
        getSubTreeSkipRoot(node, kdNodes);
        return rebuildSubTree1to3(kdNodes, histogram, p);
    }

    /**
     * <p>
     * The {@code countNodes} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the number of nodes
     * </p>
     */
    private int countNodes(final KdNode node) {

        // Count this node.
        int count = 1;

        // Obtain counts recursively.
        if (node.ltChild != null) {
            count += countNodes(node.ltChild);
        }
        if (node.gtChild != null) {
            count += countNodes(node.gtChild);
        }

        return count;
    }

    /**
     * <p>
     * The {@code getSubTree} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * </p>
     */
    private void getSubTree(final KdNode node,
                            final KdNode[] kdNodes)
    {
        final int[] index = new int[1]; // a kludge to pass an int argument by reference
        index[0]  = 0;
        getSubTree(node, kdNodes, index);
    }

    /**
     * <p>
     * The {@code getSubTree} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * @param index - an int[] array used as a kludge to pass an int by reference
     * </p>
     */
    private void getSubTree(final KdNode node,
                            final KdNode[] kdNodes,
                            final int[] index) {

        // Append the child nodes recursively.
        if (node.ltChild != null) {
            getSubTree(node.ltChild, kdNodes, index);
        }
        if (node.gtChild != null) {
            getSubTree(node.gtChild, kdNodes, index);
        }

        // Reset this node's fields, including its child
        // pointers, and append it to the kdNodes vector.
        node.height = 1;
        node.ltChild = node.gtChild = null;
        kdNodes[index[0]] = node;
        index[0]++;
    }

    /**
     * <p>
     * The {@code countNodesSkipRoot} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance, but omits the
     * root of the subtree from the count.
     * 
     * @param node - the {@code KdNode} instance
     * @return the number of nodes
     * </p>
     */
    private int countNodesSkipRoot(final KdNode node)
    {
        return countNodesSkipRoot(node, 0);
    }

    /**
     * <p>
     * The {@code countNodesSkipRoot} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance, but omits the
     * root of the subtree from the count.
     * 
     * @param node - the {@code KdNode} instance
     * @param depth - the depth in the subtree
     * @return the number of nodes
     * </p>
     */
    private int countNodesSkipRoot(final KdNode node,
                                   final int depth) {

        // Initialize the count.
        int count = 0;

        // Obtain counts recursively.
        if (node.ltChild != null) {
            count += countNodesSkipRoot(node.ltChild, depth+1);
        }
        if (node.gtChild != null) {
            count += countNodesSkipRoot(node.gtChild, depth+1);
        }

        // Count this node unless it's the root.
        if (depth > 0) {
            ++count;
        }

        return count;
    }

    /**
     * <p>
     * The {@code getSubTreeSkipRoot} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * </p>
     */
    private void getSubTreeSkipRoot(final KdNode node,
                                    final KdNode[] kdNodes) {

        final int[] index = new int[1]; // a kludge to pass an int argument by reference
        index[0]  = 0;
        getSubTreeSkipRoot(node, kdNodes, index, 0);
    }

    /**
     * <p>
     * The {@code getSubTreeSkipRoot} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * @param index - an int[] array used as a kludge to pass an int by reference
     * @param depth - the depth in the subtree
     * </p>
     */
    private void getSubTreeSkipRoot(final KdNode node,
                                    final KdNode[] kdNodes,
                                    final int[] index,
                                    final int depth) {

       // Append the child nodes recursively.
        if (node.ltChild != null) {
            getSubTreeSkipRoot(node.ltChild, kdNodes, index, depth+1);
        }
        if (node.gtChild != null) {
            getSubTreeSkipRoot(node.gtChild, kdNodes, index, depth+1);
        }

        // Reset this node's fields, including its child
        // pointers, and append it to the kdNodes vector
        // unless it's the root node.
       if (depth > 0) {
            node.height = 1;
            node.ltChild = node.gtChild = null;
            kdNodes[index[0]] = node;
            index[0]++;
        }
    }

    /**
     * <p>
     * The {@code getSortedPairs} method counts and appends the pairs
     * from a {@code KdTree} to a pre-sized vector. Because the tree
     * is traversed in order, the pairs are sorted by their tuples.
     *
     * Calling parameters:
     * 
     * @param node - a KdNode
     * @param coordinates - a Pair<key, value>[]
     * @param index - an int[] that permits an index counter to
     *                be passed by value
     * @return the number of pairs appended
     */
    protected int getSortedPairs(final KdNode node,
                                 final Pair[] coordinates,
                                 int[] index)
    {

        // Initialize the count.
        int count = 0;

        // Obtain counts from < child nodes and append pairs recursively.
        if (node.ltChild != null) {
            count += getSortedPairs(node.ltChild, coordinates, index);
        }

        // Count this node and over-write an entry in the coordinates
        // array by a pair composed of copies of the node's tuple and
        // the first of its values. Make copies to avoid unintended
        // side effects that could be caused by over-writing randomized
        // coordinate-array elements by sorted-order pairs.
        ++count;
        long[] tuple = new long[node.tuple.length];
        System.arraycopy(node.tuple, 0, tuple, 0, tuple.length);
        String value = new String(node.values.first());
        coordinates[index[0]].putKey(tuple);
        coordinates[index[0]].putValue(value);
        ++index[0];

        // Obtain counts from the > child nodes and append pairs recursively.
        if (node.gtChild != null) {
            count += getSortedPairs(node.gtChild, coordinates, index);
        }

        return count;
    }

    /**
     * <p>
     * The {@code isBalanced} method checks whether the subtree
     * rooted at a (@code KdNode} instance is balanced.
     * 
     * @param node - the {@code KdNode} instance
     * @return true if the subtree is balanced; otherwise, false
     * </p>
     */
    protected static boolean isBalanced(final KdNode node)
    {
        // Get and order the heights at the child nodes.
        final int ltHeight = getHeight(node.ltChild);
        final int gtHeight = getHeight(node.gtChild);
        final int loHeight = (ltHeight < gtHeight) ? ltHeight : gtHeight;
        final int hiHeight = (ltHeight < gtHeight) ? gtHeight : ltHeight;

        if (Constants.AVL_BALANCE)
        {
            // AVL balancing.
            if ( (hiHeight - loHeight) > Constants.HEIGHT_DIFF ) {
                return false;
            } else {
                return true;
            }
        }
        else
        {
            // Red-black balancing. Does the low child exist?
            if (loHeight == 0) {
                // No, the low child does not exist, so test the
                // balance as for a standard AVL tree wherein the
                // difference in child heights must not exceed
                // HEIGHT_DIFF, for which the default value is 1.
                if (hiHeight > Constants.HEIGHT_DIFF) {
                    return false;
                } else {
                    return true;
                }
            } else {
                // Yes, the low child exists, so test the balance
                // as for a red-black tree wherein the height at
                // the high child may be up to twice the height at
                // the low child.
                if ( hiHeight > (loHeight << 1) ) {
                    return false;
                } else {
                    return true;
                }
            }
        }
    }

    /**
     * <p>
     * The {@code computeHeight} method computes the maximum height at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the computed height
     * </p>
     */
    protected static int computeHeight(final KdNode node)
    {
        return 1 +  ( (getHeight(node.ltChild) > getHeight(node.gtChild) )
                     ? getHeight(node.ltChild) : getHeight(node.gtChild) ); 
    }

    /**
     * <p>
     * The {@code getHeight} method returns the sub-tree height at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the height
     * </p>
     */
    protected static int getHeight(final KdNode node)
    {
        if (node == null) {
            return 0;
        } else {
            return node.height;
        }
    }
    
    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param verifyLinks - if true, references are checked between AVL nodes and k-d nodes
     * @return the number of nodes in the k-d tree
     */
    protected long verifyKdTree(final boolean verifyLinks)
    {
        // Verify that the doubly linked list has the same number of k-d nodes as the tree.
        if (listNodeCount != nodeCount) {
            throw new RuntimeException("\n\nlist size = " + listNodeCount + "  !=  node count =" +
                                       nodeCount + " in KdTreeDynamic.verifyKdTree\n");
        }

        return super.verifyKdTree(verifyLinks);
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @return the number of nodes in the k-d tree
     */
    protected long verifyKdTree()
    {
        // Verify that the doubly linked list has the same number of k-d nodes as the tree.
        if (listNodeCount != nodeCount) {
            throw new RuntimeException("\n\nlist size = " + listNodeCount + "  !=  node count =" +
                                       nodeCount + " in KdTreeDynamic.verifyKdTree\n");
        }

        return super.verifyKdTree();
    }

    /**
     * <p>
     * The {@code getSize} method returns the size of the {@code KdTreeDynamic}.
     * 
     * @return the tree size if the tree is not null; otherwise, 0
     * </p>
     */
    protected static int getSize(final KdTreeDynamic tree)
    {
        if (tree == null) {
            return 0;
        }
        return tree.nodeCount;
    }

    /**
     * <p>
     * The {@code isEmpty} checks for an empty {@code KdTreeDynamic}.
     * 
     * @return {@code true} if the tree is empty; otherwise {@code false}.
     * </p>
     */
    protected boolean isEmpty()
    {
        return (nodeCount == 0);
    }

} // class KdTreeDynamic


==> anc/KdTreeLogarithmic/KdTreeKnlogn.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * <p>
 * @author Russell A. Brown
 */

/**
 * <p>
 * The {@code KdTreeKnlogn} class contains static factory methods.
 * </p>
 */
public class KdTreeKnlogn
{
    /**
     * <p>
     * The {@code createKdTreeKnlogn} method builds a static k-d tree from a KdNode[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns a {@code KdTree} instance
     */
    protected static KdTreeStatic createKdTreeKnlogn(final KdNode[] kdNodes,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     final int p)
    {
        // Allocate the references arrays including one additional array.
        final int numPoints = kdNodes.length;
        final int numDimensions = kdNodes[0].tuple.length;

        // Create a KdTreeStatic instance.
        final KdTreeStatic tree = new KdTreeStatic(numDimensions,
                                                   executor,
                                                   maximumSubmitDepth);

        // If Constants.ENABLE_1TO3 is true, check whether the subtree
        // contains 3 KdNodes or fewer, and if so call buildKdTree1to3.
        if ((Constants.ENABLE_INSERTION_REBALANCE ||
             Constants.ENABLE_DELETION_REBALANCE) &&
            Constants.ENABLE_1TO3 &&
            numPoints <= 3) {
                tree.root = KdTreeNlogn.buildKdTree1to3(kdNodes, 0, numPoints-1, p);
                return tree;
        }

        // Don't allocate KdNodes instances for the pth references array
        // (where p is the leading dimension) instead of the first
        // references array to permit KdTreeDynamic.balanceSubtree
        // to build a sub-tree whose root node has a non-zero
        // partition coordinate.
        //
        // Copy references from the KdNode instances of the kdNodes array.
        // These references will be re-ordered by the MergeSort methods.
        final KdNode[][] references = new KdNode[numDimensions + 1][numPoints];
        for (int i = 0; i < numPoints; ++i) {
            references[p][i] = kdNodes[i];
        }

        // Sort the pth references array using multiple threads, where p
        // is the leading dimension. Importantly, or compatibility with the
        // permutation array initialized below, use the pth dimension as
        // the leading key of the super key. Also, only the pth references
        // array has been populated with KdNode instances.
        MergeSort.mergeSortReferenceAscending(references[p], references[numDimensions],
                                              0, numPoints - 1,
                                              p, executor, maximumSubmitDepth, 0);

        // For a dynamic k-d tree, it is unnecessary to sort the reference array.
        // and remove duplicate coordinates, so merely specify the end index,
        // which is an inlusive index instead of a node count.
        int end = numPoints - 1;            

        // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
        int maxDepth = 1;
        int size = numPoints;
        while (size > 0) {
            ++maxDepth;
            size >>= 1;
        }

        // It is unnecessary to compute the partition coordinate upon each recursive call of
        // the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed and stored in the permutation array.
        //
        // first create an array the tracks which reference array contains each coordinate.
        // index 0 is for x, index 1 is for y ... index dim (i.e., numDimensions) is the
        // reference array that MergeSort::mergeSortReferenceAscending used as a temporary array.
        final int[] current = new int[numDimensions + 1];
        for (int i = 0;  i <= numDimensions; ++i) {
            current[i] = i;
        }
        final int[] indices = new int[numDimensions + 2];

        // Create a 2D 'permutation' array from the 'indices' array to specify permutation
        // of the reference arrays and of the partition coordinate.
        final int[][] permutation = new int[maxDepth][numDimensions + 2];

        // Fill the permutation array by calculating the permutation of the indices array
        // and the the partition coordinate of the tuple at each depth in the tree.
        for (int depth = 0; depth < maxDepth; ++depth) {
            int p0 = (depth + p) % numDimensions;
            // The last entry of the indices array contains the partition coordinate.
            indices[numDimensions + 1] = p0;
            // The penultimate entry of the indices array specifies the source reference array.
            indices[numDimensions] = current[p0];
            // The first entry of the indices array specifies the temporary reference array.
            indices[0] = current[numDimensions];
            int k = 1;
            // do the partitioning swaps
            for (int i = 1;  i < numDimensions; ++i) {
                int j = (i + p0) % numDimensions;  // this is the coordinate index following the primary
                indices[k] = current[j];           // write the reference index for that coordinate to the indices array
                swap(current, numDimensions, j);   // this keeps track of where the coordinate will have been have been swapped to.
                ++k;
            }
            // Copy the elements from the indices array to the current row of the permutation array.
            for (int i = 0; i < indices.length; ++i) {
                permutation[depth][i] = indices[i];
            }
        }

        // Build the k-d tree via heirarchical multi-threading if possible.
        tree.root = buildKdTreeKnlogn(references, permutation, 0, end,
                                      executor, maximumSubmitDepth, 0);
                
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code createKdTree} method builds a static k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns a {@code KdTree} instance
     */
    protected static KdTreeStatic createKdTreeKnlogn(final Pair[] coordinates,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     long[] nN,
                                                     double[] iT,
                                                     double[] sT,
                                                     double[] rT,
                                                     double[] kT,
                                                     double[] vT)
    {
        long initTime = System.currentTimeMillis();
        final int numPoints = coordinates.length;
        final int numDimensions = coordinates[0].getKey().length;

        // Create a KdTreeStatic instance.
        final KdTreeStatic tree = new KdTreeStatic(numDimensions,
                                                   executor,
                                                   maximumSubmitDepth);

        // Create the references arrays including one additional array.
        final KdNode[][] references = new KdNode[numDimensions + 1][numPoints];

        // Create KdNodes instances for the first references array,
        // and add each KdNode instance to the doubly linked list.
        for (int i = 0; i < numPoints; ++i) {
            KdNode node = references[0][i] = new KdNode(coordinates[i]);
            tree.add(node);
        }
        initTime = System.currentTimeMillis() - initTime;

        // If Constants.ENABLE_1TO3 is true, check whether the subtree
        // contains 3 KdNodes or fewer, and if so call buildKdTree1to3.
        if ((Constants.ENABLE_INSERTION_REBALANCE ||
             Constants.ENABLE_DELETION_REBALANCE) &&
            Constants.ENABLE_1TO3 &&
            numPoints <= 3) {
                long kdTime = System.currentTimeMillis();
                tree.root = KdTreeNlogn.buildKdTree1to3(references[0], 0, numPoints-1, 0);
                kdTime = System.currentTimeMillis() - kdTime;

                // Return the number of nodes and the execution times by reference via arrays.
                nN[0] = numPoints;
                iT[0] = (double) initTime / Constants.MILLISECONDS_TO_SECONDS;
                sT[0] = 0;
                rT[0] = 0;
                kT[0] = (double) kdTime / Constants.MILLISECONDS_TO_SECONDS;
                vT[0] = 0;
                    
                // Return the tree.
                return tree;
        }

        // Sort the first reference array using the first dimension (0) as the most significant
        // key of the super key.
        long sortTime = System.currentTimeMillis();
        MergeSort.mergeSortReferenceAscending(references[0], references[numDimensions], 0, numPoints - 1,
                                              0, executor, maximumSubmitDepth, 0);
        sortTime = System.currentTimeMillis() - sortTime;

        // Remove references to duplicate tuples via one pass through the sorted reference array.
        // The same most significant key of the super key should be used for sort and de-duping.
        long removeTime = System.currentTimeMillis();
        final int end = MergeSort.removeDuplicates(references[0], 0);
        removeTime = System.currentTimeMillis() - removeTime;

        // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
        int maxDepth = 1;
        int size = numPoints;
        while (size > 0) {
        ++maxDepth;
        size >>= 1;
        }

        // It is unnecessary to compute either the permutation of the reference array or
        // the partition coordinate upon each recursive call of the buildKdTree function
        // because both depend only on the depth of recursion, so they may be pre-computed.
        //
        // Because this array is initialized with 0, 1, 2, 3, 0, 1, 2, 3, etc. (for
        // e.g. 4-dimensional data), the leading key of the super key will be 0 at the
        // first level of the nascent tree, consistent with having sorted the reference
        // array above using 0 as the leading key of the super key.
        //
        // Begin by creating an 'indices' array.
        int[] indices = new int[numDimensions + 2];
        for (int i = 0; i < indices.length - 1; ++i) {
            indices[i] = i;
        }

        // Create a 2D 'permutation' array from the 'indices' array to specify permutation
        // of the reference arrays and of the partition coordinate.
        final int[][] permutation = new int[maxDepth][numDimensions + 2];
        final int[] permutationVerify = new int[maxDepth];

        // Fill the permutation array by calculating the permutation of the indices array
        // and the the partition coordinate of the tuple at each depth in the tree.
        for (int i = 0; i < maxDepth; ++i) {
            // The last entry of the indices array contains the partition coordinate.
            indices[numDimensions + 1] = permutationVerify[i] = i % numDimensions;
            // Swap the first and second to the last elements of the indices array.
            swap(indices, 0, numDimensions);
            // Copy the elements of the indices array to one row of the permutation array.
            for (int j = 0; j < numDimensions + 2; ++j) {
                permutation[i][j] = indices[j];
            }
            // Swap the third and second to the last elements of the indices array.
            swap(indices, numDimensions - 1, numDimensions);
        }

        // Build the k-d tree via heirarchical multi-threading if possible.
        long kdTime = System.currentTimeMillis();
        tree.root = buildKdTreeKnlogn(references, permutation, 0, end,
                                      executor, maximumSubmitDepth, 0);
        kdTime = System.currentTimeMillis() - kdTime;
        
        // Verify the k-d tree via hierarchical multi-threading if possible and report the number of nodes.
        long verifyTime = System.currentTimeMillis();
        nN[0] = tree.verifyKdTree(permutationVerify);
        verifyTime = System.currentTimeMillis() - verifyTime;
       
        iT[0] = (double) initTime / 1000.;
        sT[0] = (double) sortTime / 1000.;
        rT[0] = (double) removeTime / 1000.;
        kT[0] = (double) kdTime / 1000.;
        vT[0] = verifyTime / 1000.;
        
        // Return the tree.
        return tree;
    }
        
    /*
    * The swap function swaps two elements in an array.
    *
    * calling parameters:
    *
    * a - the array
    * i - the index of the first element
    * j - the index of the second element
    */
    private static void swap(int a[], int i, int j)
    {
        int t = a[i];
        a[i] = a[j];
        a[j] = t;
    }
    
    /**
     * <p>
     * The {@code buildKdTreeKnlogn} method builds a static k-d tree by recursively
     * partitioning the reference arrays and adding nodes to the tree. These
     * arrays are permuted cyclically for successive levels of the tree so that
     * sorting uses x, y, z, w, etc. as the most significant portion of the
     * sorting or partitioning key.  The contents of the reference arrays are
     * scrambled by each recursive partitioning.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @returns the root of the k-d tree
     */
    private static KdNode buildKdTreeKnlogn(final KdNode[][] references,
                                            final int[][] permutation,
                                            final int start,
                                            final int end,
                                            final ExecutorService executor,
                                            final int maximumSubmitDepth,
                                            final int depth)
    {
        // This KdNode instance stores the median element.
        final KdNode node;

        // The partition cycles as x, y, z, etc.
        final int p = permutation[depth][permutation[0].length - 1];

        // Get the number of dimensions.
        final int dim = permutation[0].length - 2;

        // Obtain the reference array that corresponds to the most significant key.
        final KdNode[] reference = references[permutation[depth][dim]];

        if (end == start)
        {
            // Only one reference was passed to this method,
            // so store that reference at this level of the tree.
            node = reference[end];
            node.height = 1;

        }
        else if (end == start + 1)
        {
            // Two references were passed to this method in sorted order, so store the start
            // element at this level of the tree and store the end element as the > child. 
            node = reference[start];
            node.gtChild = reference[end];
            node.gtChild.height = 1;
            node.height = 2;
        }
        else if (end == start + 2)
        {
            // Three references were passed to this method in sorted order, so
            // store the median element at this level of the tree, store the start
            // element as the < child and store the end element as the > child.
            node = reference[start + 1];
            node.ltChild = reference[start];
            node.gtChild = reference[end];
            node.ltChild.height = node.gtChild.height = 1;
            node.height = 2;
            
        }
        else if (end > start + 2)
        {
            // Four or more references were passed to this method, so the
            // median element of the reference array is chosen as the element
            // about which the other reference arrays will be partitioned
            // Avoid overflow when computing the median.
            int median = start + ((end - start) / 2);
            if (median <= start || median >= end) {
                throw new RuntimeException("error in median calculation at depth = " +
                                           depth + " : start = " + start +
                                           "  median = " + median + "  end = " + end);
            }

            // Store the median element of the reference array in the new KdNode.
            node = reference[median];

            // Build both branches with child threads at as many levels of the tree
            // as possible.  Create the child threads as high in the tree as possible.
            //
            // Is a child thread available to build the < branch, and are there 
            // sufficient KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
                || end - start < Constants.KNLOGN_CUTOFF)
            {
                // No, a child thread is not available, so one thread will be used.
                // Initialize startIndex=1 so that the 'for' loop that partitions the
                // reference arrays will partition a number of arrays equal to dim.
                int startIndex = 1;

                // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
                // where permut is the permutation array for this level of the tree.
                // Sort the two halves of references[permut[0]] with p+1 as the most
                // significant key of the super key. Use as the temporary array
                // references[permut[1]] because that array is not used for partitioning.
                // Partition a number of reference arrays equal to the tree depth because
                // those reference arrays are already sorted.
                if (depth < dim - 1) {
                    startIndex = dim - depth;
                    // Ensure that the partition p cycles as x, y, z, w...
                    final int p1 = (p + 1 < dim) ? p + 1 : 0;
                    // Copy and sort the lower half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortLower(references, reference, permutation, start, median,
                                     p1, executor, maximumSubmitDepth, depth);
                    // Copy and sort the upper half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortUpper(references, reference, permutation, median, end,
                                     p1, executor, maximumSubmitDepth, depth);
                }

                // Partition the reference arrays specified by 'startIndex' in
                // a priori sorted order by comparing super keys.  Store the
                // result from references[permut[i]]] in references[permut[i-1]]
                // where permut is the permutation array for this level of the
                // tree, thus permuting the reference arrays. Skip the element
                // of references[permut[i]] that equals the median element that
                // is stored in the new KdNode.
                final long[] tuple = node.tuple;
                for (int i = startIndex; i < dim; ++i) {
                    // Partiion the lower half of the reference array with the current thread,
                    // excluding the median element.
                    scanAndPartitionLower(references, permutation, node, p, i, start, median, depth);
                    // Partition the upper half of the reference array with the current thread,
                    // excluding the median element.
                    scanAndPartitionUpper(references, permutation, node, p, i, median, end, depth);
                }

                // Recursively build the < branch of the tree with the current thread,
                // excluding the median element.
                node.ltChild = buildKdTreeKnlogn(references, permutation, start, median - 1,
                                                 executor, maximumSubmitDepth, depth + 1);

                // Recursively build the > branch of the tree with the current thread,
                // excluding the median element.
                node.gtChild = buildKdTreeKnlogn(references, permutation, median + 1, end,
                                                 executor, maximumSubmitDepth, depth + 1);
            }
            else
            {
                // Yes, child threads are available, so two threads will be used.
                // Initialize startIndex=1 so that the 'for' loop that partitions the
                // reference arrays will partition a number of arrays equal to dim.
                int startIndex = 1;

                // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
                // where permut is the permutation array for this level of the tree.
                // Sort the two halves of references[permut[0]] with p+1 as the most
                // significant key of the super key. Use as the temporary array
                // references[permut[1]] because that array is not used for partitioning.
                // Partition a number of reference arrays equal to the tree depth because
                // those reference arrays are already sorted.
                if (depth < dim - 1) {
                    startIndex = dim - depth;
                    // Ensure that the partition p cycles as x, y, z, w...
                    final int p1 = (p + 1 < dim) ? p + 1 : 0;
                    // Copy and sort the lower half of references[permut[0]]
                    // with a child thread, excluding the median element.
                    final Future<Void> future =
                        executor.submit( copyAndSortLowerWithThread(references,
                                                                    reference,
                                                                    permutation,
                                                                    start, median,
                                                                    p1, executor,
                                                                    maximumSubmitDepth,
                                                                    depth) );

                    // And simultaneously copy and sort the upper half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortUpper(references, reference, permutation, median, end,
                                     p1, executor, maximumSubmitDepth, depth);

                    // Wait for the result of copying and sorting the lower half
                    // of the references array with the child thread.
                    try {
                        future.get();
                    } catch (Exception e) {
                        throw new RuntimeException( "copy and sort future exception: " + e.getMessage() );
                    }
                }

                // Partition the reference arrays specified by 'startIndex' in
                // a priori sorted order by comparing super keys.  Store the
                // result from references[permut[i]]] in references[permut[i-1]]
                // where permut is the permutation array for this level of the
                // tree, thus permuting the reference arrays. Skip the element
                // of references[permut[i]] that equals the tuple that is stored
                // in the new KdNode.
                for (int i = startIndex; i < dim; ++i) {

                    // Partition the lower half of the reference array with a child thread,
                    // excluding the median element.
                    final Future<Void> future =
                        executor.submit( scanAndPartitionLowerWithThread(references, permutation,
                                                                         node, p, i,
                                                                         start, median, depth) );

                    // And simultaneously partition the upper half of the reference array
                    // with the current thread, excluding the median element.
                    scanAndPartitionUpper(references, permutation, node, p, i, median, end, depth);

                    // Wait for the result of partitioning the lower half
                    // of the references array with the child thread.
                    try {
                        future.get();
                    } catch (Exception e) {
                        throw new RuntimeException( "partition future exception: " + e.getMessage() );
                    }
                }

                // Recursively build the < branch of the tree with a child thread,
                // excluding the median element.
                final Future<KdNode> future =
                    executor.submit( buildKdTreeKnlognWithThread(references, permutation,
                                                                 start, median - 1, executor,
                                                                 maximumSubmitDepth, depth + 1) );

                // And simultaneously build the > branch of the tree with the current thread,
                // excluding the median element.
                node.gtChild = buildKdTreeKnlogn(references, permutation,
                                                 median + 1, end, executor,
                                                 maximumSubmitDepth, depth + 1);

                // Wait for the result of partitioning the lower half
                // of the references array with the child thread.
                try {
                    node.ltChild = future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "build future exception: " + e.getMessage() );
                }
            }

            // Compute the height at this node as the recursion unwinds.
            node.height = KdTreeDynamic.computeHeight(node);

        } else 	if (end < start) {
            
            // This is an illegal condition that should never occur, so test for it last.
            throw new RuntimeException("end < start");
            
        } else {
            
            // This final else block is added to keep the Java compiler from complaining.
            throw new RuntimeException("unknown configuration of  start and end");
        }
        
        return node;
    }
    
    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method executes the
     * {@link KdTreeKnlogn#buildKdTreeKnlogn buildKdTreeKnlogn} method.
     * </p>
     * 
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode}
     */
    private static Callable<KdNode> buildKdTreeKnlognWithThread(final KdNode[][] references,
                                                                final int[][] permutation,
                                                                final int start,
                                                                final int end,
                                                                final ExecutorService executor,
                                                                final int maximumSubmitDepth,
                                                                final int depth)
    {
        return new Callable<KdNode>() {
            @Override
            public KdNode call() {
                return buildKdTreeKnlogn(references, permutation,
                                         start, end, executor,
                                         maximumSubmitDepth, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code copyAndSortLower) method copies and then partitions
     * the lower half of a reference array. The median element is excluded.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static void copyAndSortLower(final KdNode references[][],
                                         final KdNode reference[],
                                         final int[][] permutation,
                                         final int start,
                                         final int median,
                                         final int p1,
                                         final ExecutorService executor,
                                         final int maximumSubmitDepth,
                                         final int depth)
    {
        KdNode[] dst = references[permutation[depth][0]];
        KdNode[] tmp = references[permutation[depth][1]];
        // Copy and sort elements from start up to but not including median.
        for (int i = start; i < median; ++i) {
            dst[i] = reference[i];
        }
        MergeSort.mergeSortReferenceAscending(dst, tmp, start, median - 1, p1,
                                              executor, maximumSubmitDepth, depth + 1);
    }

    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method
     * executes the {@link KdTreeKnlogn#buildKdTreeKnlogn copyAndSortLower} method.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static Callable<Void> copyAndSortLowerWithThread(final KdNode references[][],
                                                             final KdNode reference[],
                                                             final int[][] permutation,
                                                             final int start,
                                                             final int median,
                                                             final int p1,
                                                             final ExecutorService executor,
                                                             final int maximumSubmitDepth,
                                                             final int depth)
    {
        return new Callable<Void>() {
            @Override
            public Void call() {
                copyAndSortLower(references, reference, permutation, start, median,
                                 p1, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }
    
    /**
     * <p>
     * The {@code copyAndSortUpper) method copies and then partitions
     * the upper half of a reference array. The median element is excluded.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param median - the median element of the reference array
     * @param end - the last element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static void copyAndSortUpper(final KdNode references[][],
                                         final KdNode reference[],
                                         final int[][] permutation,
                                         final int median,
                                         final int end,
                                         final int p1,
                                         final ExecutorService executor,
                                         final int maximumSubmitDepth,
                                         final int depth)
    {
        KdNode[] dst = references[permutation[depth][0]];
        KdNode[] tmp = references[permutation[depth][1]];
        // Copy and sort elements from one above median up to and including end.
        for (int i = median + 1; i <= end; ++i) {
            dst[i] = reference[i];
        }
        MergeSort.mergeSortReferenceAscending(dst, tmp, median + 1, end, p1,
                                              executor, maximumSubmitDepth, depth + 1);
    }

    /**
     * <p>
     * The {@code scanAndPartitionLower} method scans and partitions
     * the lower half of a reference array.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static void scanAndPartitionLower(final KdNode references[][],
                                              final int[][] permutation,
                                              final KdNode node,
                                              final int p,
                                              final int i,
                                              final int start,
                                              final int median,
                                              final int depth)
    {
        KdNode src[] = references[permutation[depth][i]];
        KdNode dst[] = references[permutation[depth][i - 1]];
        for (int lower = start - 1, upper = median, j = start; j <= median; ++j) {
            final long compare = MergeSort.superKeyCompare(src[j].tuple, node.tuple, p);
            if (compare < 0L) {
                dst[++lower] = src[j];
            } else if (compare > 0L) {
                dst[++upper] = src[j];
            }
        }
    }
    
    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method executes the
     * {@link KdTreeKnlogn#buildKdTreeKnlogn scanAndPartitionLower} method.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static Callable<Void> scanAndPartitionLowerWithThread(final KdNode references[][],
                                                                  final int[][] permutation,
                                                                  final KdNode node,
                                                                  final int p,
                                                                  final int i,
                                                                  final int start,
                                                                  final int median,
                                                                  final int depth)
    {
        return new Callable<Void>() {
            @Override
            public Void call() {
                scanAndPartitionLower(references, permutation, node, p, i, start, median, depth);
            return null;
            }
        };
    }
    
    /**
     * <p>
     * Scan and partition the upper half of a reference array.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param median - the median element of the reference array
     * @param end - the last element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static void scanAndPartitionUpper(final KdNode references[][],
                                              final int[][] permutation,
                                              final KdNode node,
                                              final int p,
                                              final int i,
                                              final int median,
                                              final int end,
                                              final int depth)
    {
        KdNode src[] = references[permutation[depth][i]];
        KdNode dst[] = references[permutation[depth][i - 1]];
        for (int lower = median, upper = end + 1, k = end; k > median; --k) {
            final long compare = MergeSort.superKeyCompare(src[k].tuple, node.tuple, p);
            if (compare < 0L) {
                dst[--lower] = src[k];
            } else if (compare > 0L) {
                dst[--upper] = src[k];
            }
        }
    }
    
} // class KdTreeKnlogn


==> anc/KdTreeLogarithmic/KdTreeLogarithmic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * <p>
 * @author Russell A. Brown
 */

import java.util.ArrayList;
import java.util.LinkedList;
import java.util.List;
import java.util.concurrent.ExecutorService;

/**
 * <p>
 * The {@code KdTreeLogarithmic} class extends the (@code KdTreeDynamic} class.
 * </p>
 */
public class KdTreeLogarithmic extends KdTreeDynamic {

    private KdTreeDynamic[] kdTrees;
    private AvlTree avlTree;
    protected long[] insertionHistogramLog, deletionHistogramLog;
    protected long[] insertHistogramDyn, deleteHistogramDyn, swapHistogramLog;

    KdTreeLogarithmic(final int numDimensions,
                      final ExecutorService executor,
                      final int maxSubmitDepth)
    {
        super(numDimensions, executor, maxSubmitDepth);

        // Create an array to manage the logarithmic k-d trees;
        // by default, each array element is initialized to null.
        kdTrees = new KdTreeDynamic[Constants.MAX_POWER_OF_2];

        // Create histograms to count tree-building operations;
        // by default, each array element is initialized to 0L.
        insertionHistogramLog = new long[Constants.MAX_POWER_OF_2];
        deletionHistogramLog = new long[Constants.MAX_POWER_OF_2];
        swapHistogramLog = new long[Constants.MAX_POWER_OF_2];
        insertHistogramDyn = new long[Constants.MAX_POWER_OF_2];
        deleteHistogramDyn = new long[Constants.MAX_POWER_OF_2];

        // Create an instance of AvlTree.
        avlTree = new AvlTree();
   }

    /**
     * <p>
     * The {@code insert} method adds a key-value pair to the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if the key was inserted; otherwise, {@code false}
     * </p>
     */
    protected boolean insert(final Pair coordinate)
    {
        if (Constants.ENABLE_DEBUG && coordinate == null) {
            throw new RuntimeException("\n\ncoordinate is null in" +
                                       " KdTreeLogarithmic.insert\n");
        }

        // Insert the key-value pair into the AVL Tree.
        boolean inserted = avlTree.insert(coordinate);
        if (!inserted) {
            throw new RuntimeException("\n\nfailed to insert key-value" +
                                       " pair into AVL tree" +
                                       " in KdTreeLogarithmic.insert\n");
        }

        // If insertion did not create a new AVL node, the key was a duplicate;
        // hence, the value was added to a k-d node's values set in a k-d tree,
        // so no further processing is necessary.
        if (avlTree.insertedNode == null) {
            return true;
        }

        // Insertion created a new AVL node, so the key-value pair will be
        // inserted into a k-d tree in the manner discussed by Overmars and
        // van Leeuwen in "Two general methods for dynamizing decomposable
        // searching problems," Computing 26:155-166, 1981. In particular,
        // the size |B_i| of the ith k-d tree B_i is constrained to lie
        // in the range
        // 
        //     2^(i-2) < |B_i| <= 2^i
        //
        // unless the tree is empty, where the allowed size |B_i| = 0.
        //
        // The above equation constrains tree sizes as follows, where
        // for B_0 and B_1, 2^(i-2) is undefined so a lower limit of
        // 0 instead of 2^(i-2) is chosen for these trees.
        //
        // |B_3| = 0 or 2 < |B_3| <= 8
        // |B_2| = 0 or 1 < |B_2| <= 4
        // 0 <= |B_1| <= 2
        // 0 <= |B_0| <= 1
        // 
        // In a departure from the above-referenced discussion by Overmars
        // and van Leeuwen, it is not always necessary to build a new tree
        // to insert the key-value pair; instead, that pair may be inserted
        // into a non-full (aka sparse) tree that statisfies the constraints
        // 
        //     2^(i-2) < 1 + |B_i| <= 2^i
        //
        // where 1 is the size of the key-value pair and |B_i| is the size
        // of the sparse tree BEFORE insertion of the key-value pair.
        // Subtracting 1 from all three terms of this equation yields
        //
        //     2^(i-2) <= |B_i| < 2^i
        //
        // However, prior to insertion, the constraint 2^(i-2) < |B_i|
        // is imposed by the insertion and erasure algorithms, and
        // limits the pre-insertion, sparse tree sizes as follows.
        //
        //     2^(i-2) < |B_i| < 2^i
        //
        // The above equation constrains the pre-insertion treee sizes
        // as follows.
        //
        // 2 < |B_3| < 8
        // 1 < |B_2| < 4
        // 0 <= |B_1| < 2
        // 0 <= |B_0| < 1
        //
        // Attempt to insert the key-value pair into B_0 or B_1.
        int insertTree = -1;
        if (getSize(kdTrees[0]) == 0) {
            insertTree = 0;
        } else if (getSize(kdTrees[1]) == 0 || getSize(kdTrees[1]) == 1) {
            insertTree = 1;
        } else if (Constants.ENABLE_DEBUG &&
                   (getSize(kdTrees[0]) < 0 || getSize(kdTrees[0]) > 1))
        {
            throw new RuntimeException("\n\ntree 0 " + " size = " +
                                        getSize(kdTrees[0]) +
                                        " in KdTreeLogarithmic.insert\n");
        } else if (Constants.ENABLE_DEBUG &&
                   (getSize(kdTrees[1]) < 0 || getSize(kdTrees[1]) > 2))
        {
            throw new RuntimeException("\n\ntree 1 " + " size = " +
                                        getSize(kdTrees[1]) +
                                        " in KdTreeLogarithmic.insert\n");
        }

        // If possible, insert the key-value pair into B_0 or B_1?
        if (insertTree >= 0) {
            // Yes, so insert the key-value pair into the tree, which may be null
            // because the getSize method returns 0 for a null or empty tree.
            if (kdTrees[insertTree] == null) {
                kdTrees[insertTree] = new KdTreeDynamic(coordinate.getKey().length,
                                                        executor,
                                                        maxSubmitDepth);
            }
            // Insertion into the tree, and optionally rebalancing that tree, are
            // performed as described by Brown in "A dynamic, self-balancing
            // k-d tree," www.arxiv.org/abs/2509.08148, 1-19, 2026.
            inserted = kdTrees[insertTree].insert(coordinate);
            if (!inserted) {
                throw new RuntimeException("\n\nfailure to simply insert" +
                                            " coordinate into tree" + insertTree +
                                            " in KdTreeLogarithmic.insert\n");
            }
            if (kdTrees[insertTree].insertedNode == null) {
                throw new RuntimeException("\n\nnull simply inserted k-d node " +
                                            " in tree" + insertTree +
                                            " of KdTreeLogarithmic.insert\n");
            }

            // Create links between the new AVL node and the new k-d node,
            // set the AVL tree's k-d tree index to the k-d tree, and
            // return because there is no need to build a new k-d tree.
            avlTree.insertedNode.kdTreeNode = kdTrees[insertTree].insertedNode;
            kdTrees[insertTree].insertedNode.avlTreeNode = avlTree.insertedNode;
            avlTree.insertedNode.kdTreeIndex = (short) insertTree;

            // Verify that the size of the tree does not exceed its limits.
            if (Constants.ENABLE_DEBUG &&
                ((insertTree == 0 &&
                  (getSize(kdTrees[0]) <= 0 || getSize(kdTrees[0]) > 1)) ||
                 (insertTree == 1 &&
                  (getSize(kdTrees[1]) <= 0 || getSize(kdTrees[1]) > 2))))
            {
                throw new RuntimeException("\n\ntree " + insertTree +" size = " +
                                            getSize(kdTrees[insertTree]) + " after simple" +
                                            " insert of KdTreeLogarithmic.insert\n");
            }
            return true;
        }

        // Insertion failed for B_0 and B_1, so inspect B_i for i >= 2
        // in an attempt to find the smallest sparse tree that satisfies
        // the constraint 2^(i-2) < |B_i| < 2^i
        //
        // NOTE: it appears that the search for a sparse tree ought to
        // preceed the search (below) for an empty tree; otherwise, a
        // sparse tree might not be found.
        if (Constants.ENABLE_SPARSE_INSERTION) {
            int sparseTree = -1;
            // Initialize power-of-2 limits for i = 2 and exclude B_0 and B_1
            // from the following 'for' loop.
            int powerOf2Lower = 1; // Initialized to 2^(i-2) for i loop index below.
            int powerOf2Upper = 4; // Initialized to 2^i for i loop index below.
            for (int i = 2; i < Constants.MAX_POWER_OF_2; ++i) {
                if (getSize(kdTrees[i]) > powerOf2Lower &&
                    getSize(kdTrees[i]) < powerOf2Upper) // No need to check powerOf2Upper
                {
                    sparseTree = i;
                    break;
                } else if (Constants.ENABLE_DEBUG && sparseTree >= 0 &&
                           (getSize(kdTrees[sparseTree]) <= powerOf2Lower ||
                            getSize(kdTrees[sparseTree]) > powerOf2Upper))
                { 
                    throw new RuntimeException("\n\ntree " + sparseTree + " size = " +
                                                getSize(kdTrees[sparseTree]) +
                                                " before sparse" +
                                                " insert of KdTreeLogarithmic.insert\n");
                }
                powerOf2Lower <<= 1;
                powerOf2Upper <<= 1;
            }
 
            // Was a sparse tree found wherein 2^(i-2) < |B_i| < 2^i ? 
            if (sparseTree >= 0) {
                // Yes, so insert the key-value pair into that tree, which may be null.
                if (kdTrees[sparseTree] == null) {
                    kdTrees[sparseTree] = new KdTreeDynamic(coordinate.getKey().length,
                                                            executor,
                                                            maxSubmitDepth);
                }
                // Insertion into the sparse tree, and optionally rebalancing that tree,
                // are performed as described by Brown in "A dynamic, self-balancing
                // k-d tree," www.arxiv.org/abs/2509.08148, 1-19, 2026.
                inserted = kdTrees[sparseTree].insert(coordinate);
                if (!inserted) {
                    throw new RuntimeException("\n\nfailure to insert coordinate" +
                                                " into sparse tree" + sparseTree +
                                                " in KdTreeLogarithmic.insert\n");
                }
                if (kdTrees[sparseTree].insertedNode == null) {
                    throw new RuntimeException("\n\nnull inserted k-d node " +
                                               " in sparse tree" + sparseTree +
                                               " of KdTreeLogarithmic.insert\n");
                }

                // Create links between the new AVL node and the new k-d node,
                // set the AVL tree's k-d tree index to the sparse tree, and
                // return because there is no need to build a new k-d tree.
                avlTree.insertedNode.kdTreeNode = kdTrees[sparseTree].insertedNode;
                kdTrees[sparseTree].insertedNode.avlTreeNode = avlTree.insertedNode;
                avlTree.insertedNode.kdTreeIndex = (short) sparseTree;

                // Verify that the size of the tree does not exceed its limits.
                if (Constants.ENABLE_DEBUG &&
                    (getSize(kdTrees[sparseTree]) <= (1 << (sparseTree-2)) ||
                     getSize(kdTrees[sparseTree]) > (1 << sparseTree)))
                {
                    throw new RuntimeException("\n\ntree " + sparseTree +" size = " +
                                               getSize(kdTrees[sparseTree]) + " after simple" +
                                               " insert of KdTreeLogarithmic.insert\n");
                }
                return true;
            }
        }

        // Insertion of the new key-value pair into a sparse tree wherein 2^(i-2) < |B_i| < 2^i
        // either was not requested or a sparse tree was not found, so find the smallest
        // empty tree, and replace either that tree or the next smaller tree with a new tree.
        //
        // Scan B_i for i >= 2 to find the smallest empty tree. Calculate
        // the sum of tree sizes |B_(i-1)| including |B_0| and |B_1|.
        int emptyTree = -1;
        // treeSizeSum includes the size of the to-be-inserted key-value
        // pair (1) as well as |B_0| and |B_1|.
        int treeSizeSum = 1 + getSize(kdTrees[0]) + getSize(kdTrees[1]);
        int powerOf2 = 2; // Initialized to 2^(i-1) for i loop index below.
        for (int i = 2; i < Constants.MAX_POWER_OF_2; ++i) {
            if (getSize(kdTrees[i]) <= 0) {
                emptyTree = i;
                break;
            }
            treeSizeSum += getSize(kdTrees[i]);
            powerOf2 <<= 1;
        }

        // If no empty tree was found, signal an error.
        if (emptyTree < 0) {
            throw new RuntimeException("\n\nfailed to find empty tree" +
                                        " in KdTreeLogarithmic.insert\n");
        }

        // An empty tree |B_i| was found, so perform the following comparison
        // for i >= 2.
        //
        //     |B_0| + |B_1| + ... + |B_(i-1)| + 1 > 2^(i-1)
        //
        // If the above comparison is true, build a B_i from the key-value
        // pair plus the contents of all trees up to and including B_(i-1).
        // If the above comparison is false, build a B_(i-1) instead.
        int treeIndex = (treeSizeSum > powerOf2) ? emptyTree : emptyTree - 1;

        // Create a new k-d tree and insert the key-value pair.
        final KdTreeDynamic tree = new KdTreeDynamic(coordinate.getKey().length,
                                                     executor,
                                                     maxSubmitDepth);

        inserted = tree.insert(coordinate);
        if (Constants.ENABLE_DEBUG && !inserted) {
            throw new RuntimeException("\n\nfailed to insert coordinate into" +
                                        " nascent tree " + treeIndex +
                                        " in KdTreeLogarithmic.insert\n");
        }
        if (tree.insertedNode == null) {
            throw new RuntimeException("\n\ninserted node is null" +
                                        " in nascent tree " + treeIndex +
                                        " of KdTreeLogarithmic.insert\n");
        }
        final KdNode saveInsertedNode = tree.insertedNode;

        // Append the k-d nodes from trees B_0 ... B_(i-1) to the node list of
        // the newly created k-d tree, and then clear trees B_0 ... B_(i-1)
        // so that they appear empty.
        for (int i = 0; i < emptyTree; ++i) {
            tree.addList(kdTrees[i]);
            if (kdTrees[i] != null) {
                kdTrees[i].clear();
            }
        }

        // Replace the new k-d tree with a k-d tree created from the list of k-d nodes,
        // and set its reference to the inserted k-d node from previously created tree
        // into which the key-value pair was inserted, because the createKdTree method
        // does not set the reference to this inserted node.
        kdTrees[treeIndex] = createKdTree(tree,
                                          numDimensions,
                                          executor,
                                          maxSubmitDepth,
                                          insertionHistogramLog);

        kdTrees[treeIndex].insertedNode = saveInsertedNode;

        // Verify that the k-d tree contains the correct number of nodes; 
        if (Constants.ENABLE_DEBUG &&
            getSize(kdTrees[treeIndex]) != treeSizeSum)
        {
            throw new RuntimeException("\n\ntree size = " + getSize(kdTrees[treeIndex]) +
                                       "  !=  list size = " + treeSizeSum +
                                       " in KdTreeLogarithmic.insert\n");
        }

        // Verify the correct size of the k-d tree.
        if (Constants.ENABLE_DEBUG &&
            (getSize(kdTrees[treeIndex]) <= (1 << (treeIndex-2))  ||
             getSize(kdTrees[treeIndex]) > (1 << treeIndex)))
        {
            throw new RuntimeException("\n\ntree " + treeIndex + " size = " +
                                       getSize(kdTrees[treeIndex]) + "in elaborate insert" +
                                       " of KdTreeLogarithmic.insert\n");
        }

        // Create links between the new AVL node and the inserted k-d node.
        avlTree.insertedNode.kdTreeNode = kdTrees[treeIndex].insertedNode;
        kdTrees[treeIndex].insertedNode.avlTreeNode = avlTree.insertedNode;

        // Walk the list of k-d tree nodes and ensure that each corresponding
        // AVL tree node indexes the correct k-d tree in the kdTrees array.
        KdNode node = kdTrees[treeIndex].head;
        while (node != null) {
            node.avlTreeNode.kdTreeIndex = (short) treeIndex;
            node = node.next;
        }
        return true;
    }

    /**
     * <p>
     * The {@code erase} method removes a key-value pair from the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if the key was erased; otherwise, {@code false}
     * </p>
     */
    protected boolean erase(final Pair coordinate)
    {
        if (Constants.ENABLE_DEBUG && coordinate == null) {
            throw new RuntimeException("\n\ncoordinate is null" +
                                       " in KdTreeLogarithmic.erase\n");
        }

        // Attempt to erase the key-value pair from the AVL tree,
        // and return false if the key was not in the tree.
        if (avlTree.erase(coordinate) == false) {
            return false;
        }

        // If erasure did not remove an AVL node, the key mapped to more than
        // one value; hence, a value was removed from a k-d node's values set
        // but no k-d node was removed from its k-d tree. No further processing
        // is necessary.
        if (avlTree.removedNode == null) {
            return true;
        }

        // Erasure removed an AVL node, so verify the the k-d tree index.
        final short kdTreeIndex = avlTree.removedNode.kdTreeIndex;
        if ( Constants.ENABLE_DEBUG &&
             (kdTreeIndex < 0) || (kdTreeIndex >= Constants.MAX_POWER_OF_2) )
        {
            throw new RuntimeException("\n\nk-d tree index = " + kdTreeIndex +
                                       " is out of range in KdTreeLogarithmic.erase\n");
        }

        // Erase the corresponding k-d node from the specified k-d tree.
        //
        // Rebalance the k-d tree if the tree will not be subsequently
        // rebuilt or discarded according to the criteria implemented below.
        //
        // Erasure from the k-d tree, and rebalancing that tree, are performed
        // as described by Brown in "A dynamic, self-balancing k-d tree,"
        // www.arxiv.org/abs/2509.08148, 1-19, 2026.
        boolean rebalance = Constants.ENABLE_DELETION_REBALANCE;
        if (Constants.ENABLE_CONDITIONAL_DELETION_REBALANCE)
        {
            rebalance = rebalance &&
                        kdTreeIndex >= 2 &&
                        (getSize(kdTrees[kdTreeIndex]) > (1 << (kdTreeIndex-2)) + 1 ||
                         (getSize(kdTrees[kdTreeIndex-1]) == 0 &&
                          getSize(kdTrees[kdTreeIndex-2]) == 0));
        }

        if (kdTrees[kdTreeIndex].erase(coordinate, rebalance) == false)
        {
            throw new RuntimeException("\n\nfailed to erase coordinate from" +
                                       " k-d tree in KdTreeLogarithmic.erase\n");
        }

        if (kdTrees[kdTreeIndex].deletedNode == null)
        {
            throw new RuntimeException("\n\nnull deleted node" +
                                       " in KdTreeLogarithmic.erase\n");
        }

        // The k-d node was removed from its k-d tree, so processing will
        // continue in the manner discussed by Overmars and van Leeuwen
        // in "Two general methods for dynamizing decomposable searching
        // problems," Computing 26:155-166, 1981. In particular, the
        // size |B_i| of the ith k-d tree B_i is constrained to lie in
        // the range
        // 
        //     2^(i-2) < |B_i| <= 2^i
        // 
        // unless the tree is empty, where the allowed size |B_i| = 0.
        //
        // The above equation constrains tree sizes as follows, where
        // for B_0 and B_1, 2^(i-2) is undefined so a lower limit of
        // 0 instead of 2^(i-2) is chosen for these trees.
        // 
        // |B_3| = 0 or 2 < |B_3| <= 8
        // |B_2| = 0 or 1 < |B_2| <= 4
        // 0 <= |B_1| <= 2
        // 0 <= |B_0| <= 1
        // 
        // After removal of a node, the tree size is constrained as follows.
        // 
        //     2^(i-2) < 1 + |B_i| <= 2^i
        //
        // where 1 is the size of the key-value pair and |B_i| is the size
        // of the tree AFTER removal of the key-value pair. Subtracting 1
        // from all three terms of this equation yields the following
        // constraints.
        //
        //     2^(i-2) <= |B_i| < 2^i
        //
        // However, for B_0 and B_1, 2^(i-2) is undefined so a lower
        // limit of 0 instead of 2^(i-2) is chosen for these trees 
        // that limits post-removal tree sizes as follows.
        //
        // 2 <= |B_3| < 8
        // 1 <= |B_2| < 4
        // 0 <= |B_1| < 2
        // 0 <= |B_0| < 1
        //
        // A departure from the above-reference discussion by Overmars
        // and van Leeuwen is that deletion of the key-value pair may
        // optionally be followed by rebalancing B_i, as suggested in
        // their article, "Dynamic multi-dimensional data structures based
        // on quad- and k-d trees," Acta Informatica 17: 267-285, 1982.
        //
        // Deletion from the tree, and rebalancing that tree, are
        // performed as described by Brown in "A dynamic, self-balancing
        // k-d tree," www.arxiv.org/abs/2509.08148, 1-19, 2026.
        //
        // According to Overmars and van Leeuwen, no further processing is
        // necessary if, after deletion of the key-value pair, the following
        // post-deletion constraint is satisfied.
        // 
        //     B_i is empty or 2^(i-2) < |B_i|
        //
        // This constraint omits the constraint |B_i| <= 2^i because the
        // tree-insertion algorithms of the insert method guarantee that
        // this contraint is satisfied. However, including this constraint
        // in the algorithm below for B_i where i >= 2, and also consistent
        // with the algorithms of the insert method, the following code
        // handles the cases of B_0 and B_1.
        if (kdTreeIndex == 0) {
            // B_0 should be empty due to erasure of its one allowed node,
            // so no further processing is necessary because |B_0| = 0
            // is allowed by its constraints. Check that B_0 is indeed empty.
            if (Constants.ENABLE_DEBUG && getSize(kdTrees[0]) != 0)
            {
                throw new RuntimeException("\n\ntree 0 size = " +
                                            getSize(kdTrees[0]) +
                                            " after erasure in" +
                                            " KdTreeLogarithmic.erase\n");
            }
            return true;

        } else if (kdTreeIndex == 1) {
            // For a properly built B_1, erasure of one node should not
            // invalidate B_1, so no further processing is necessary
            // because after erasure from a properly built tree,
            // its constraints allow 0 <= |B_1| < 2.
            // Check that B_1 contains the correct number of nodes.
            if (Constants.ENABLE_DEBUG &&
                (getSize(kdTrees[1]) < 0 || getSize(kdTrees[1]) > 1))
            {
                throw new RuntimeException("\n\ntree 1 size = " +
                                            getSize(kdTrees[1]) +
                                            " after erasure in" +
                                            " KdTreeLogarithmic.erase\n");
            }
            return true;

        } else if (getSize(kdTrees[kdTreeIndex]) > (1 << (kdTreeIndex-2))) {
            // B_i for i >= 2 satisfies the constraint |B_i| > 2^(i-2)
            // so no further processing is necessary.
            return true;

        } else {

            // Given the above processing, |B_i| = 2^(i-2) for i >= 2
            // after erasure of one node because, for a properly built
            // tree, |B_i| > 2^(i-2) before erasure of one node. Hence,
            // failure of that test after erasure of one node (performed
            // immediately above) implies that |B_1| = 2^(i-2).
            // 
            // Declare a tree reference for the tree that will be rebuilt,
            // as well as an index into the kdTrees array for that tree.
            KdTreeDynamic tree;
            int treeIndex;

            // Overmars' and van Leeuwen's algorithm determines which
            // k-d tree to build and from which tree to cull the nodes
            // used to build the tree. After culling, clear the tree
            // from which the nodes are culled so that it is empty.
 
            // Is B_(i-1) empty?
            if (getSize(kdTrees[kdTreeIndex-1]) > 0) {
                // Neither B_(i-1) nor B_i is empty; hence, the nodes
                // are culled from either B_(i-1) or B_i into the new tree.
                //
                // Is |B_(i-1)| > 2^(i-2)?
                if (getSize(kdTrees[kdTreeIndex-1]) > (1 << (kdTreeIndex-2))) {
                    // |B_(i-1)| > 2^(i-2) and |B_i| = 2^(i-2) as discussed
                    // above, so |B_(i-1)| + |B_i| > 2*2^(i-2) = 2^(i-1) and
                    // hence the combined nodes of B_(i-1) and B_i exceed the
                    // the constraint that |B_(i-1)| <= 2^(i-1) so cull the
                    // nodes from B_(i-1) into B_i, and then clear B_(i-1),
                    // because B_i will be rebuilt from the combined nodes
                    // of B_(i-1) and B_i.
                    treeIndex = kdTreeIndex;
                    tree = kdTrees[treeIndex];
                    tree.addList(kdTrees[kdTreeIndex-1]);
                    kdTrees[kdTreeIndex-1].clear();
                } else {
                    // |B_(i-1)| <= 2^(i-2) and |B_i| = 2^(i-2) as discussed
                    // above, so |B_i-1)| + |B_i| <= 2*2^(i-2) = 2^(i-1) and
                    // hence the combined nodes of B_(i-1) and B_i satisfy the
                    // constraint that |B_(i-1)| <= 2^(i-1) so cull the
                    // nodes from B_i into B_(i-1), and then clear B_i,
                    // because B_(i-1) will be rebuilt from the combined
                    // nodes of B_(i-1) and B_i.
                    treeIndex = kdTreeIndex - 1;
                    tree = kdTrees[treeIndex];
                    tree.addList(kdTrees[kdTreeIndex]);
                    kdTrees[kdTreeIndex].clear();
                }
                // Replace the selected tree between B_i and B_(i-1) with the
                // tree created from the combined nodes from B_i and B_(i-1).
                kdTrees[treeIndex] = createKdTree(tree,
                                                  numDimensions,
                                                  executor,
                                                  maxSubmitDepth,
                                                  deletionHistogramLog);

            // Is B_(i-2) empty?
            } else if (getSize(kdTrees[kdTreeIndex-2]) > 0) {
                // Neither B_(i-2) nor B_i is empty but B_(i-1)
                // is empty, so because |B_(i-2)| <= 2^(i-2) and
                // also because |B_i| = 2^(i-2) as discussed above,
                // |B_(i-2)| + |B_i| <= 2*2^(i-2) = 2^(i-1) so
                // cull the nodes from B_i and B_(i-2), clear
                // these trees, and then build B_(i-1) from
                // the combined nodes from B_i and B_(i-2).
                treeIndex = kdTreeIndex - 1;
                tree = kdTrees[treeIndex];
                tree.addList(kdTrees[kdTreeIndex]);
                tree.addList(kdTrees[kdTreeIndex-2]);
                kdTrees[kdTreeIndex].clear();
                kdTrees[kdTreeIndex-2].clear();
                // Replace B_(i-1) with a tree created from
                // the combined nodes from B_i and B_(i-2).
                kdTrees[treeIndex] = createKdTree(tree,
                                                  numDimensions,
                                                  executor,
                                                  maxSubmitDepth,
                                                  deletionHistogramLog);

            } else {
                // B_(i-1) and B_(i-2) are both empty but
                // B_i is not empty and hence, as discussed
                // above, |B_i| = 2^(i-2) so swap B_i and
                // B_(i-2) thus moving the nodes from B_i
                // to B_(i-2) and emptying B_i.
                incrementHistogram(swapHistogramLog, getSize(kdTrees[kdTreeIndex]));
                treeIndex = kdTreeIndex - 2;
                final KdTreeDynamic tmpTree = kdTrees[kdTreeIndex];
                kdTrees[kdTreeIndex] = kdTrees[kdTreeIndex-2];
                kdTrees[kdTreeIndex-2] = tmpTree;
                tree = kdTrees[treeIndex];
            }

            // Verify the correct size of the k-d tree B_i for i >= 2.
            if (Constants.ENABLE_DEBUG && getSize(kdTrees[treeIndex]) >= 2 &&
                (getSize(kdTrees[treeIndex]) <= (1 << (treeIndex-2)) ||
                 getSize(kdTrees[treeIndex]) > (1 << treeIndex)))
            {
                throw new RuntimeException("\n\ntree " + treeIndex +
                                           " size = " + getSize(tree) +
                                           " in elaborate rebuild of" +
                                           " KdTreeLogarithmic.erase\n");
            }

            // Walk the list of k-d tree nodes and ensure that each corresponding
            // AVL tree node indexes the newly created k-d tree, or the swapped
            // k-d tree, in the kdTrees array.
            KdNode node = tree.head;
            while (node != null) {
                node.avlTreeNode.kdTreeIndex = (short) treeIndex;
                node = node.next;
            }

            return true;
        }
    }

    /**
     * <p>
     * The {@code verifyTree} method checks that the children of each node
     * of the k-d tree is correctly sorted relative to that node.
     * </p>
     * 
     * @return the number of nodes in the k-d tree
     */
    protected long verifyKdTree()
    {
        // Verify all k-d trees.
        long count = 0L;
        // Inspect all non-empty k-d trees.
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            if (getSize(kdTrees[i]) > 0) {
                // Verify that each non-empty k-d tree B_i conforms
                // to its size constaints 2^(i-2) < |B_i| <= 2^i that
                // require, for example, the following tree sizes.
                //
                // 2 < |B_3| <= 8
                // 1 < |B_2| <= 4
                // 1 <= |B_1| <= 2
                // 0 < |B_0| <= 1
                //
                if ((i == 0 && getSize(kdTrees[i]) > 1) ||
                    (i == 1 && (getSize(kdTrees[i]) < 1 ||
                                getSize(kdTrees[i]) > 2)) ||
                    (i >= 2 &&
                     ((1 << (i-2)) > getSize(kdTrees[i]) ||
                      getSize(kdTrees[i]) > (1 << i))))
                {
                    throw new RuntimeException("\n\ntree " + i + " size = " + 
                                               getSize(kdTrees[i]) +
                                               " in verifyKdTree\n");
                }
                // Verify that each AVL node contains the correct k-d tree index.
                KdNode node = kdTrees[i].head;
                while (node != null) {
                    if (node.avlTreeNode.kdTreeIndex != (short) i) {
                        throw new RuntimeException("\n\nAVL node index = " +
                                                   node.avlTreeNode.kdTreeIndex +
                                                   "  !=  tree index = " + i +
                                                   " in verifyKdTree\n");
                    }
                    node = node.next;
                }
                count += kdTrees[i].verifyKdTree(true);
            }
        }

        return count;
    }

    /**
     * <p>
     * The {@code contains} method searches the tree for a key-value pair.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[], {@code String}>
     * @return {@code true} if the key was found; otherwise, {@code false}
     * </p>
     */
    protected boolean contains(final Pair coordinate)
    {
        KdNode avlKdTreeNode = null, kdTreeNode = null, kdKdTreeNode = null;
        boolean avlResult = false, kdResult = false;

        // Search the AVL-tree dictionary for the key.
        final AvlNode avlTreeNode = avlTree.find(coordinate);
        if (avlTreeNode != null) {
            // The key was found in an AVL node, so search for the value
            // in the associated k-d node.
            avlKdTreeNode = avlTreeNode.kdTreeNode;
            if (avlKdTreeNode.values.contains(coordinate.getValue())) {
                avlResult = true;
            }
        }

        // Compare the search of the AVL tree to a search of the k-d trees.
        if (Constants.ENABLE_DEBUG) {
            for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
                if (kdTrees[i] != null && kdTrees[i].nodeCount > 0) {
                    kdTreeNode = kdTrees[i].find(coordinate);
                    if (kdTreeNode != null) {
                        kdKdTreeNode = kdTreeNode;
                        // Check whether a prior k-d tree contains the key.
                        if (!kdResult) {
                            kdResult = true;
                        } else {
                            throw new RuntimeException("\n\nkey found twice" +
                                                       " in contains\n");
                        }
                    }
                }
            }
            if (avlResult != kdResult) {
                throw new RuntimeException("\n\nboolean mismatch in contains:" +
                                           " AVL result = " + avlResult +
                                           "  k-d result = " + kdResult + "\n");
            }
            if (avlKdTreeNode != kdKdTreeNode) {
                throw new RuntimeException("\n\nsearch mismatch in contains\n");
            }
        }

        return avlResult;
    }
    
    /**
     * <p>
     * The {@code searchKdTree} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     */
    protected List<KdNode> searchKdTree(final long[] queryLower,
                                        final long[] queryUpper,
                                        final ExecutorService executor,
                                        final int maximumSubmitDepth,
                                        final int p,
                                        final int depth,
                                        final boolean enableAll)
    {
        List<KdNode> nodeList;
        if (Constants.ENABLE_LINKED_LIST) {
            nodeList = new LinkedList<KdNode>();
        } else {
            nodeList = new ArrayList<KdNode>();
        }

        // Search all non-empty k-d trees and append the results.
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            if (getSize(kdTrees[i]) > 0) {
                nodeList.addAll(kdTrees[i].searchKdTree(queryLower, queryUpper,
                                                        executor, maximumSubmitDepth,
                                                        p, depth, enableAll));
            }
        }
      return nodeList;
    }

   /**
     * <p>
     * The {@code searchKdTree} method searches the k-d tree and finds the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     */
    protected List<KdNode> searchKdTree(final long[] queryLower,
                                        final long[] queryUpper,
                                        final ExecutorService executor,
                                        final int maximumSubmitDepth,
                                        final int p,
                                        final int depth,
                                        final boolean[] enable)
    {
        List<KdNode> nodeList;
        if (Constants.ENABLE_LINKED_LIST) {
            nodeList = new LinkedList<KdNode>();
        } else {
            nodeList = new ArrayList<KdNode>();
        }
        
        // Search all non-empty k-d trees and append the results.
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            if (getSize(kdTrees[i]) > 0) {
                nodeList.addAll(kdTrees[i].searchKdTree(queryLower, queryUpper,
                                                        executor, maximumSubmitDepth,
                                                        p, depth, enable));
            }
        }
      return nodeList;
    }

    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors)
    {
        // Search all non-empty k-d trees and add the resulting Paires to the initial list.
        final LinkedList<Paire> initialNeighbors = new LinkedList<Paire>();
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            if (getSize(kdTrees[i]) > 0) {
                initialNeighbors.addAll(kdTrees[i].root.findNearestNeighbors(query,
                                                                             numNeighbors));
            }
        }

        // Create a heap and add the Paires from the initial list.
        final NearestNeighborHeap heap = new NearestNeighborHeap(query,
                                                                 initialNeighbors.size());
        for (Paire item : initialNeighbors) {
            heap.add(item.getValue());
        }

        // Append only up to M nearest-neighbor Paires to the final list.
        final LinkedList<Paire> finalNeighbors = new LinkedList<Paire>();
        final int numFewNeighbors =
            (heap.heapDepth() < numNeighbors) ? heap.heapDepth() : numNeighbors;
        for (int i = 0; i < numFewNeighbors; ++i) {
            finalNeighbors.addFirst(heap.removeTop());
        }

        return finalNeighbors;
    }
  
    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors,
                                               final boolean[] enable)
    {
        // Search all non-empty k-d trees and add the resulting Paires to the initial list.
        final LinkedList<Paire> initialNeighbors = new LinkedList<Paire>();
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            if (getSize(kdTrees[i]) > 0) {
                initialNeighbors.addAll(kdTrees[i].root.findNearestNeighbors(query,
                                                                             numNeighbors));
            }
        }

        // Create a heap and add the Paires from the initial list.
        final NearestNeighborHeap heap = new NearestNeighborHeap(query,
                                                                 initialNeighbors.size(),
                                                                 enable);
        for (Paire item : initialNeighbors) {
            heap.add(item.getValue());
        }

        // Append only up to M nearest-neighbor Paires to the final list.
        final LinkedList<Paire> finalNeighbors = new LinkedList<Paire>();
        final int numFewNeighbors =
            (heap.heapDepth() < numNeighbors) ? heap.heapDepth() : numNeighbors;
        for (int i = 0; i < numFewNeighbors; ++i) {
            finalNeighbors.addFirst(heap.removeTop());
        }

        return finalNeighbors;
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected  List<Paire> findBruteNeighbors(final long[] query,
                                              final int numNeighbors)
    {
        // Search all non-empty k-d trees and add the resulting Paires to the initial list.
        final LinkedList<Paire> initialNeighbors = new LinkedList<Paire>();
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            if (getSize(kdTrees[i]) > 0) {
                initialNeighbors.addAll(kdTrees[i].root.findBruteNeighbors(query,
                                                                           numNeighbors));
            }
        }

        // Create a heap and add the Paires from the initial list.
        final NearestNeighborHeap heap = new NearestNeighborHeap(query,
                                                                 initialNeighbors.size());
        for (Paire item : initialNeighbors) {
            heap.add(item.getValue());
        }

        // Append only up to M nearest-neighbor Paires to the final list.
        final LinkedList<Paire> finalNeighbors = new LinkedList<Paire>();
        final int numFewNeighbors =
            (heap.heapDepth() < numNeighbors) ? heap.heapDepth() : numNeighbors;
        for (int i = 0; i < numFewNeighbors; ++i) {
            finalNeighbors.addFirst(heap.removeTop());
        }

        return finalNeighbors;
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors,
                                             final boolean[] enable)
    {
        // Search all non-empty k-d trees and add the resulting Paires to the initial list.
        final LinkedList<Paire> initialNeighbors = new LinkedList<Paire>();
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            if (getSize(kdTrees[i]) > 0) {
                initialNeighbors.addAll(kdTrees[i].root.findBruteNeighbors(query,
                                                                           numNeighbors,
                                                                           enable));
            }
        }

        // Create a heap and add the Paires from the initial list.
        final NearestNeighborHeap heap = new NearestNeighborHeap(query,
                                                                 initialNeighbors.size());
        for (Paire item : initialNeighbors) {
            heap.add(item.getValue());
        }

        // Append only up to M nearest-neighbor Paires to the final list.
        final LinkedList<Paire> finalNeighbors = new LinkedList<Paire>();
        final int numFewNeighbors =
            (heap.heapDepth() < numNeighbors) ? heap.heapDepth() : numNeighbors;
        for (int i = 0; i < numFewNeighbors; ++i) {
            finalNeighbors.addFirst(heap.removeTop());
        }

        return finalNeighbors;
    }
  
    /**
    * <p>
    * The {@code sumHistograms} method sums the dynamic histograms
    * <p>
    */
    protected void sumHistograms()
    {
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            for (int j = 0; j < Constants.MAX_POWER_OF_2; ++j) {
                if (kdTrees[j] != null) {
                    insertHistogramDyn[i] += kdTrees[j].insertionHistogramDyn[i];
                    deleteHistogramDyn[i] += kdTrees[j].deletionHistogramDyn[i];
                }
            }
        }
    }

    /**
     * <p>
     * The {@code getTreeHeight} method returns the height at the root
     * of the highest {@code KdTreeDynamic} of the {@code KdTreeLogarithmic}.
     * 
     * @return the height of the tallest KdTreeDynamic
     * </p>
     */
    protected int getTreeHeight()
    {
        int height = 0;
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            if (KdTreeDynamic.getSize(kdTrees[i])> 0 && kdTrees[i].root.height > height) {
                height = kdTrees[i].root.height;
            }
        }
        return height;
    }

    /**
     * <p>
     * The {@code treeSize} method returns the sum of sizes of all of the
     * {@code KdTreeDynamic} of the {@code KdTreeLogarithmic}.
     * 
     * @return the tree size if the tree is not null; otherwise, 0
     * </p>
     */
    protected static long getSize(final KdTreeLogarithmic tree)
    {
        long nodeCount = 0L;
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            nodeCount += KdTreeDynamic.getSize(tree.kdTrees[i]);
        }
        return nodeCount;
    }

}
 // class KdTreeLogarithmic


==> anc/KdTreeLogarithmic/KdTreeNlogn.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdTreeNlogn} class contains static factory methods.
 * </p>
 */
public class KdTreeNlogn
{
    /**
     * <p>
     * The {@code createKdTreeNlogn} method builds a static k-d tree from a KdNode[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns a {@code KdTree} instance
     */
    protected static KdTreeStatic createKdTreeNlogn(final KdNode[] kdNodes,
                                                    final ExecutorService executor,
                                                    final int maximumSubmitDepth,
                                                    final int p)
    {        
        final int numPoints = kdNodes.length;
        final int numDimensions = kdNodes[0].tuple.length;

        // Create a KdTreeStatic instance.
        final KdTreeStatic tree = new KdTreeStatic(numDimensions,
                                                   executor,
                                                   maximumSubmitDepth);

        // If Constants.ENABLE_1TO3 is true, check whether the subtree
        // contains 3 KdNodes or fewer, and if so call buildKdTree1to3.
        if ((Constants.ENABLE_INSERTION_REBALANCE ||
             Constants.ENABLE_DELETION_REBALANCE) &&
            Constants.ENABLE_1TO3 &&
            numPoints <= 3) {
                tree.root = buildKdTree1to3(kdNodes, 0, numPoints-1, p);
                return tree;
        }

        // Create the reference array and initialize it by
        // copying to it each reference in the kdNodes array.
        final KdNode[] reference = new KdNode[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            reference[i] = kdNodes[i];
        }

        // Create the temporary array.
        final KdNode[] temporary = new KdNode[numPoints];
           
        // For a dynamic k-d tree, it is unnecessary to sort the reference array.
        // and remove duplicate coordinates, so merely specify the end index.
        int end = numPoints - 1;
            
        // Determine the maximum depth of the k-d tree, which is log2( numPoints ).
        int size = numPoints;
        int maxDepth = 1;
        while (size > 0) {
            maxDepth++;
            size >>= 1;
        }
            
        // It is unnecessary to compute the partition coordinate upon each recursive call
        // of the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed.
        //
        // Add the leading dimension p to the pre-computed partition coordinate (modulo
        // the number of dimensions) to permit KdTreeDynamic::balanceSubtree to build
        // a sub-tree whose root node has a non-zero partition coordinate.
        final int[] permutation = new int[maxDepth];
        for (int i = 0; i < permutation.length; ++i) {
            permutation[i] = (i + p) % numDimensions;
        }
            
        // Build the k-d tree with multiple threads if possible. For a dynamic k-d tree,
        // call the KdNode::buildKdTree function instead of KdNode::buildKdTreePresorted.
        tree.root = buildKdTreeNlogn(reference, temporary, permutation, 0,
                                     end, executor, maximumSubmitDepth, 0);
            
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code createKdTreeNlogn} method builds a static k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns a {@code KdTree} instance
     */
    protected static KdTreeStatic createKdTreeNlogn(final Pair[] coordinates,
                                                    final ExecutorService executor,
                                                    final int maximumSubmitDepth,
                                                    long[] nN,
                                                    double[] iT,
                                                    double[] sT,
                                                    double[] rT,
                                                    double[] kT,
                                                    double[] vT)
    {        
        long initTime = System.currentTimeMillis();
        final int numPoints = coordinates.length;
        final int numDimensions = coordinates[0].getKey().length;

        // Create a KdTreeStatic instance.
        final KdTreeStatic tree = new KdTreeStatic(numDimensions, executor, maximumSubmitDepth);

        // Create the reference array.
        final KdNode[] reference = new KdNode[numPoints];

        // Create KdNodes instances for the reference array,
        // and add each KdNode instance to the doubly linked list.
        for (int i = 0; i < numPoints; ++i) {
            KdNode node = reference[i] = new KdNode(coordinates[i]);
            tree.add(node);
        }
        initTime = System.currentTimeMillis() - initTime;

        // If Constants.ENABLE_1TO3 is true, check whether the subtree
        // contains 3 KdNodes or fewer, and if so call buildKdTree1to3.
        if ((Constants.ENABLE_INSERTION_REBALANCE ||
             Constants.ENABLE_DELETION_REBALANCE) && 
            Constants.ENABLE_1TO3 &&
            numPoints <= 3) {
                long kdTime = System.currentTimeMillis();
                tree.root = buildKdTree1to3(reference, 0, numPoints-1, 0);
                kdTime = System.currentTimeMillis() - kdTime;

                // Return the number of nodes and the execution times by reference via arrays.
                nN[0] = numPoints;
                iT[0] = (double) initTime / Constants.MILLISECONDS_TO_SECONDS;
                sT[0] = 0;
                rT[0] = 0;
                kT[0] = (double) kdTime / Constants.MILLISECONDS_TO_SECONDS;
                vT[0] = 0;
                    
                // Return the tree.
                return tree;
        }

        // Sort the reference array using the first dimension (0) as the most significant
        // key of the super key.
        final KdNode[] temporary = new KdNode[numPoints];
        long sortTime = System.currentTimeMillis();
        MergeSort.mergeSortReferenceAscending(reference, temporary, 0, numPoints - 1,
                                              0, executor, maximumSubmitDepth, 0);
        sortTime = System.currentTimeMillis() - sortTime;

        // Remove references to duplicate coordinates via one pass through the reference array.
        // The same most significant key of the super key should be used for sort and de-duping.
        long removeTime = System.currentTimeMillis();
        final int end = MergeSort.removeDuplicates(reference, 0);
        removeTime = System.currentTimeMillis() - removeTime;
            
        // Determine the maximum depth of the k-d tree, which is log2( numPoints ).
        int size = numPoints;
        int maxDepth = 1;
        while (size > 0) {
            maxDepth++;
            size >>= 1;
        }
            
        // It is unnecessary to compute the partition coordinate upon each recursive call
        // of the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed.
        final int[] permutation = new int[maxDepth];
        for (int i = 0; i < permutation.length; ++i) {
            permutation[i] = i % numDimensions;
        }
            
        // Build the k-d tree via hierarchical multi-threading if possible. The
        // buildKdTreePresorted method assumes that the reference array has been
        // pre-sorted using the first dimension (0) as the most significant key
        // of the super key. The permutation array guarantees cycling through the
        // keys so that each key is used as the most significant key of the
        // super key, beginning with key=0 at the first level of tree building.
        long kdTime = System.currentTimeMillis();
        tree.root = buildKdTreePresorted(reference, temporary, permutation, 0,
                                         end, executor, maximumSubmitDepth);
        kdTime = System.currentTimeMillis() - kdTime;
            
        // Verify the k-d tree via hierarchical multi-threading if possible.
        long verifyTime = System.currentTimeMillis();
        nN[0] = tree.verifyKdTree(permutation);
        verifyTime = System.currentTimeMillis() - verifyTime;

        // Return the number of nodes and the execution times by reference via arrays.
        iT[0] = (double) initTime / Constants.MILLISECONDS_TO_SECONDS;
        sT[0] = (double) sortTime / Constants.MILLISECONDS_TO_SECONDS;
        rT[0] = (double) removeTime / Constants.MILLISECONDS_TO_SECONDS;
        kT[0] = (double) kdTime / Constants.MILLISECONDS_TO_SECONDS;
        vT[0] = (double) verifyTime / Constants.MILLISECONDS_TO_SECONDS;
            
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code buildKdTreeNlogn} method builds a static k-d tree by recursively partitioning the reference
     * array and adding nodes to the tree.  The super key to be used for partitioning is permuted
     * cyclically for successive levels of the tree in order that sorting use x, y, z, etc. as the
     * most significant portion of the super key.
     * </p>
     *
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode} that represents the root of the tree or subtree
     */
    private static KdNode buildKdTreeNlogn(final KdNode[] reference,
                                           final KdNode[] temporary,
                                           final int[] permutation,
                                           final int start,
                                           final int end,
                                           final ExecutorService executor,
                                           final int maximumSubmitDepth,
                                           final int depth) {

        // This KdNode instance stores the median element.
        final KdNode node;

        // The partition cycles as x, y, z, etc.
        final int p = permutation[depth];

        if (end <= start + 2) {

            node = buildKdTree1to3(reference, start, end, p);
                
        } else if (end > start + 2) {
                
            // Four or more references were passed to this method, so partition the reference
            // array about its median element, which is the kth element as calculated below.
            // Store the median element from the reference array in a new k-d node.
            final int n = end - start + 1;
            final int k = (n + 1) >> 1;
            final int median = partition(reference, start, n, k, temporary, start, p);
            node = reference[median];

            // Build the < branch with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the tree as possible for greater utilization.
            //
            // Is a child thread available to build the < branch, and are there 
            // sufficient KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
                || end - start < Constants.NLOGN_CUTOFF)
            {
                // No, so recursively build the < branch of the tree with the current thread.
                node.ltChild = buildKdTreeNlogn(reference, temporary, permutation, start, median - 1,
                                                executor, maximumSubmitDepth, depth + 1);

                // Then recursively build the > branch of the tree with the current thread.
                node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                                executor, maximumSubmitDepth, depth + 1);
                        
            }
            else
            {
                // Yes, a child thread is available, so recursively build the < branch with a child thread.
                Future<KdNode> future =
                            executor.submit( buildKdTreeNlognWithThread(reference, temporary, permutation,
                                                                        start, median - 1, executor,
                                                                        maximumSubmitDepth, depth + 1) );
                        
                // And simultaneously, recursively build the > branch of the tree with the current thread.
                node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                                executor, maximumSubmitDepth, depth + 1);
                        
                // Then get the result of building the < branch with the child thread.
                try {
                    node.ltChild = future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
            // Compute the height at this node as the recursion unwinds.
            node.height = KdTreeDynamic.computeHeight(node);
                
        } else 	if (end < start) {
                
            // This is an illegal condition that should never occur, so test for it last.
            throw new RuntimeException("end < start");
                    
        } else {
                
            // This final else block is added to keep the Java compiler from complaining.
            throw new RuntimeException("unknown configuration of  start and end");
        }
            
        return node;
    }

    /**
     * <p>
     * The {@code buildKdTree1to3} method builds a static k-d tree
     * that contains 3 nodes or fewer.
     * 
     * @param kdNodes - an array of {@code KdNode} instances
     * @param start - the index of the first element of the kdNodes array
     * @param end - the index of the last element of the kdNodes array
     * @param p - the partition that cycles as x, y, z, etc.
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    protected static KdNode buildKdTree1to3(final KdNode[] kdNodes,
                                            final int start,
                                            final int end,
                                            final int p)
    {
        KdNode root = kdNodes[start];

        if (end == start) {

            // Only one KdNode was passed to this method, so it is the root of the tree.
            root = kdNodes[start];
            root.height = 1;

        } else if (end == start + 1) {
                
            // Two KdNodes were passed to this method in unsorted order, so choose the
            // start KdNode to be the root the tree, and compare their super-keys
            // to determine whether the end KdNode is the < child or the > child.
            root = kdNodes[start];
            if (MergeSort.superKeyCompare(kdNodes[start].tuple, kdNodes[end].tuple, p) < 0L) {
                root.gtChild = kdNodes[end];
                root.height = 2;
                root.gtChild.height = 1;
            } else {
                root.ltChild = kdNodes[end];
                root.height = 2;
                root.ltChild.height = 1;
            }

        } else if (end == start + 2) {
                
            // Three KdNodes were passed to this method in unsorted order, so compare
            // their super-keys to determine which KdNode is the root of the tree,
            // which KdNode is the < child, and which KdNode is the > child.
            int mid = start + 1;
            if (MergeSort.superKeyCompare(kdNodes[start].tuple, kdNodes[mid].tuple, p) < 0L) {
                // kdNodes[start] < kdNodes[mid]
                if (MergeSort.superKeyCompare(kdNodes[mid].tuple, kdNodes[end].tuple, p) < 0L) {
                // kdNodes[start] < kdNodes[mid] < kdNodes[end]
                root = kdNodes[mid];
                root.ltChild = kdNodes[start];
                root.gtChild = kdNodes[end];
                } else {
                    // kdNodes[start] < kdNodes[mid]; kdNodes[end] < kdNodes[mid]
                    if (MergeSort.superKeyCompare(kdNodes[start].tuple, kdNodes[end].tuple, p) < 0L) {
                        // kdNodes[start] < kdNodes[end] < kdNodes[mid]
                        root = kdNodes[end];
                        root.ltChild = kdNodes[start];
                        root.gtChild = kdNodes[mid];
                    } else {
                        // kdNodes[end] < kdNodes[start] < kdNodes[mid]
                        root = kdNodes[start];
                        root.ltChild = kdNodes[end];
                        root.gtChild = kdNodes[mid];
                    }
                }
            } else {
                // kdNodes[mid] < kdNodes[start]
                if (MergeSort.superKeyCompare(kdNodes[start].tuple, kdNodes[end].tuple, p) < 0L) {
                // kdNodes[mid] < kdNodes[start] < kdNodes[end]
                root = kdNodes[start];
                root.ltChild = kdNodes[mid];
                root.gtChild = kdNodes[end];
                } else {
                    // kdNodes[mid] < kdNodes[start]; kdNodes[end] < kdNodes[start]
                    if (MergeSort.superKeyCompare(kdNodes[mid].tuple, kdNodes[end].tuple, p) < 0L) {
                        // kdNodes[mid] < kdNodes[end] < kdNodes[start]
                        root = kdNodes[end];
                        root.ltChild = kdNodes[mid];
                        root.gtChild = kdNodes[start];
                    } else { 
                        // kdNodes[end] < kdNodes[mid] < kdNodes[start]
                        root = kdNodes[mid];
                        root.ltChild = kdNodes[end];
                        root.gtChild = kdNodes[start];
                    }
                }
            }
            root.height = 2;
            root.ltChild.height = 1;
            root.gtChild.height = 1;
        } else if (end < start) {

            throw new RuntimeException("\n\nIn buildKdTree1to3, end = " + end +
                                       "  <  start = " + start + "\n");
        } else if (end > start + 2) {

            throw new RuntimeException("\n\nToo many k-d nodes in buildKdTree1to3, end = " + end +
                                        "  start = " + start + "\n");
        }

        return root;
    }

    /**
     * <p>
     * The {@code buildKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#buildKdTree buildKdTree} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode}
     */
    private static Callable<KdNode> buildKdTreeNlognWithThread(final KdNode[] reference,
                                                               final KdNode[] temporary,
                                                               final int[] permutation,
                                                               final int start,
                                                               final int end,
                                                               final ExecutorService executor,
                                                               final int maximumSubmitDepth,
                                                               final int depth)
    {
        return new Callable<KdNode>() {
        @Override
            public KdNode call() {
                return buildKdTreeNlogn(reference, temporary, permutation, start,
                                        end, executor, maximumSubmitDepth, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code buildKdTreePresorted} method builds a static k-d tree by using the median of the
     * pre-sorted reference array to partition that array, then calls the {@link buildKdTree}
     * method to recursively partition the reference array.
     * </p>
     *
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @return a {@link KdNode} that represents the root of the tree or subtree
     */
    private static KdNode buildKdTreePresorted(final KdNode[] reference,
                                               final KdNode[] temporary,
                                               final int[] permutation,
                                               final int start,
                                               final int end,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth) {

        // This KdNode instance stores the median element.
        final KdNode node;

        // This buildKdTreePresorted() method is used for building only the first level of the tree.
        final int depth = 0;
            
        if (end == start) {

            // Only one reference was passed to this method, so store it at this level of the tree.
            node = reference[start];
            node.height = 1;

        } else if (end == start + 1) {
                
            // Two references were passed to this method in sorted order, so store the start
            // element at this level of the tree and store the end element as the > child. 
            node = reference[start];
            node.gtChild = reference[end];
            node.height = 2;
            node.gtChild.height = 1;
                
        } else if (end == start + 2) {
                
            // Three references were passed to this method in sorted order, so
            // store the median element at this level of the tree, store the start
            // element as the < child and store the end element as the > child.
            node = reference[start + 1];
            node.ltChild = reference[start];
            node.gtChild = reference[end];
            node.height = 2;
            node.ltChild.height = 1;
            node.gtChild.height = 1;
            
        } else if (end > start + 2) {
                
            // Four or more references were passed to this method, so use the median element of
            // the pre-sorted reference array to partition the reference array.
            final int n = end - start + 1;
            final int median = (n + 1) >> 1;
            node = reference[median];

            // Build the < branch with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the tree as possible for greater utilization.

            // Is a child thread available to build the < branch?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

                // No, so recursively build the < branch of the tree with the current thread.
                node.ltChild = buildKdTreeNlogn(reference, temporary, permutation, start, median - 1,
                                                executor, maximumSubmitDepth, depth + 1);

                // Then recursively build the > branch of the tree with the current thread.
                node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                                executor, maximumSubmitDepth, depth + 1);
                        
            } else {
                        
                // Yes, a child thread is available, so recursively build the < branch with a child thread.
                final Future<KdNode> future =
                            executor.submit( buildKdTreeNlognWithThread(reference, temporary, permutation,
                                                                        start, median - 1, executor,
                                                                        maximumSubmitDepth, depth + 1) );
                        
                // And simultaneously, recursively build the > branch of the tree with the current thread.
                node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                                executor, maximumSubmitDepth, depth + 1);
                        
                // Then get the result of building the < branch with the child thread.
                try {
                    node.ltChild = future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
            // Compute the height at this node as the recursion unwinds.
            node.height = KdTreeDynamic.computeHeight(node);
                 
        } else 	if (end < start) {
                
            // This is an illegal condition that should never occur, so test for it last.
            throw new RuntimeException("end < start");
                
        } else {
                
            // This final else block is added to keep the Java compiler from complaining.
            throw new RuntimeException("unknown configuration of  start and end");
        }
            
        return node;
    }

    /**
     * <p>
     * The {@code partition} method partitions an array of references to (x,y,z,w...)
     * tuples about its kth element and returns the array index of the kth element.
     * See https://yiqi2.wordpress.com/2013/07/03/median-of-medians-selection-algorithm/
     * that contains a bug that causes a java.lang.ArrayIndexOutOfBoundsException.
     * </p>
     * 
     * @param a - a KdNode[]
     * @param start - the start index for the elements to be considered
     * @param n - the number of elements to consider
     * @param k - the element to find
     * @param medians - a scratch KdNode[] for the medians
     * @param first - the first index for the scratch array
     * @param p - the most significant dimension or the partition coordinate
     * @return the index of the kth element in the array about which the array has been partitioned
     */
    private static int partition(final KdNode[] a,
                                 final int start,
                                 final int n,
                                 final int k,
                                 final KdNode[] medians,
                                 final int first,
                                 final int p)
{
    // The number of elements in a group, which must be 5 due to the select_2_5 method below.
    final int GROUP_SIZE = 5;
        
    if (n <=0 || n > a.length) {
        throw new IllegalArgumentException("n = " + n);
    }
    if (k <= 0 || k > n) {
        throw new IllegalArgumentException("k = " + k);
    }
    if (start + n > a.length) {
        throw new IllegalArgumentException("s = " + start + "  n = " + n + "  length = " + a.length);
    }
        
    // This trivial case terminates recursion.
    if ( n == 1 && k == 1 ) {
        return start;
    }

    // Use insertion sort instead of the median of medians algorithm for a small number of elements,
    // via Jon Benley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
    // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the a array.
    if (n <= Constants.MEDIAN_OF_MEDIANS_CUTOFF) {
        for (int i = start + 1; i <= start + n - 1; ++i) {
            KdNode tmp = a[i];
            int j;
            for (j = i; j > start && MergeSort.superKeyCompare(a[j-1].tuple, tmp.tuple, p) > 0L; j--) {
                a[j] = a[j-1];
            }
            a[j] = tmp;
        }
        return start + k - 1;
    }
        
    // Otherwise, determine how many medians to find.  Round down to count
    // only groups that comprise fully GROUP_SIZE elements.  Any
    // remaining group of elements that doesn't comprise GROUP_SIZE
    // elements will be processed after the following 'for' loop.
    int m = n / GROUP_SIZE;
        
    // Initialize the index of the start of a group then process each group.
    int startOfGroup = 0;
    for (int i = 0; i < m; i++) {
            
        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p);
                
        // Update the index of the beginning of the group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
    }
        
    // Calculate and check the number of remaining elements.
    int remainingElements = n - startOfGroup;
    if ( remainingElements < 0 || remainingElements >= GROUP_SIZE ) {
        throw new RuntimeException("incorrect group calculation");
    }
        
    // Find the median of any remaining elements via select_j_k.
    switch (remainingElements) {
    case 0:
        break;
    case 1:
        medians[first + m] = a[start + startOfGroup];
        m++;
        break;
    case 2:
        medians[first + m] = select_0_2(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        p);
        m++;
        break;
    case 3: 
        medians[first + m] = select_1_3(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        p);
        m++;
        break;
        case 4: 
        medians[first + m] = select_1_4(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        p);
        m++;
        break;
    default:
        throw new RuntimeException("unhandled case in switch");
    }
            
    // Select the median of medians for partitioning the elements.  Note that (m + 1) >> 1
    // correctly designates the median element as the "kth" element instead of the address
    // of the median element in the medians array.  The medians array must start with element
    // first + m for the next level of recursion to avoid overwriting the median elements.
    // The medians array will have adequate capacity for all of the medians for all of the
    // recursive calls because the initial call to this partition method from the buildKdTreeNlogn
    // method provides a medians array that is the same size as the reference array.  Each
    // recursive call creates the (1 / GROUP_SIZE) fraction of the medians as the call at the
    // prior level of recursion, so the total requirement for storage of medians is the following
    // fraction of the temporary array for the following values of GROUP_SIZE:
    //
    // for GROUP_SIZE = 3, the fraction is 1/3 + 1/9 + 1/27 + 1/81 + ... < 1/2
    // for GROUP_SIZE = 5, the fraction is 1/5 + 1/25 + 1/125 + 1/625 + ... < 1/4
    // for GROUP_SIZE = 7, the fraction is 1/7 + 1/49 + 1/243 + 1/1701 + ... < 1/8
    //
    // Note: it is possible to allocate the medians array locally to this partition() method
    // instead of providing it via a calling parameter to this method; however, because the
    // mergeSort() method requires a temporary array, that array is re-used as the medians array.
    // But local allocation of the medians array appears to promote marginally faster execution.
    final KdNode medianOfMedians =
        medians[ partition(medians, first, m, (m + 1) >> 1, medians, first + m, p) ];
            
        // Find the address of the median of medians and swap it into a[start + n - 1]
        // so that it is not examined during partitioning of the a array.
        for (int i = 0; i < n - 1; ++i) {
            if (a[start + i] == medianOfMedians) {
                swap(a, start + i, start + n - 1);
                break;
            }
        }
        
        // Partition the a array relative to the median of medians into < and > subsets.
        int i = 0;
        for (int j = 0; j < n - 1; ++j) {
            if (MergeSort.superKeyCompare(a[start + j].tuple, medianOfMedians.tuple, p) < 0L) {
                if (j != i) {
                    swap(a, start + j, start + i);
                }
                ++i;
            }
        }

        // Swap the median of medians into a[start + i] between the < and > subsets.
        swap(a, start + i, start + n - 1);

        // k is 1-based but i is 0-based, so compare k to i + 1 and
        // determine which subset (if any) must be partitioned recursively.
        if (k < i + 1) {
            
            // The median of medians occupies a position below i, so partition
            // the array elements of the < subset; for this subset, the
            // original kth element is still the kth element of this subset.
            return partition(a, start, i, k, medians, first, p);
            
        } else if (k > i + 1) {
            
            // The median of medians occupies a position above i, so partition
            // the array elements of the > subset; for this subset, the
            // original kth element is not the kth element of this subset
            // because i + 1 elements are in the < subset.
            return partition(a, start + i + 1, n - i - 1, k - i - 1,
                                medians, first, p);
            
        } else {
            
            // The median of medians occupies a[start + i] because k == i + 1, so no
            // further partitioning is necessary.  Return start + i as the index of
            // the kth element under the definition that start is the zeroth index.
            return start + i;
        }
    }
        
    /**
     * <p>
     * The {@code swap} method swaps two array elements.
     * </p>
     * 
     * @param a - a KdNode[]
     * @param i - the index of the first element
     * @param j - the index of the second element
     */
    private static void swap(final KdNode[] a, final int i, final int j) {
        final KdNode t = a[i];
        a[i] = a[j];
        a[j] = t;
    }
        
    /**
     * <p>
     * The following {@code select_j_k} methods select the jth of k items.
     * Adapted from Chapter 4, "Linear Orderings", of Alexander Stepanov's
     * and Paul McJones' "Elements of Programming", Addison-Wesley, New York,
     * 2009.
     * </p>
     */
    private static KdNode select_0_2(final KdNode a,
                                     final KdNode b,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return a;
            } else {
            // b < a
            return b;
        }
    }

    private static KdNode select_1_2(final KdNode a,
                                     final KdNode b,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return b;
        } else {
            // b < a
            return a;
        }
    }
        
    private static KdNode select_1_3_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(b.tuple, c.tuple, p) < 0L) {
            // a < b < c
            return b;
        } else {
            // a ? c < b
            return select_1_2(a, c, p);
        }
    }

    private static KdNode select_1_3(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_1_3_ab(a, b, c, p);
        } else {
            // b < a
            return select_1_3_ab(b, a, c, p);
        }
    }

    private static KdNode select_1_4_ab_cd(final KdNode a,
                                           final KdNode b,
                                           final KdNode c,
                                           final KdNode d,
                                           final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, a.tuple, p) < 0L) {
            // c < a < b && a ? d so c is eliminated and a ? d
            return select_0_2(a, d, p);
        } else {
            // a < b ? c < d so a is eliminated and b ? c
            return select_0_2(b, c, p);
        }
    }
        
    private static KdNode select_1_4_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final KdNode d,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, d.tuple, p) < 0L) {
            // a < b && c < d
            return select_1_4_ab_cd(a, b, c, d, p);
        } else {
            // a < b && d < c
            return select_1_4_ab_cd(a, b, d, c, p);
        }
    }
        
    private static KdNode select_1_4(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final KdNode d,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_1_4_ab(a, b, c, d, p);
        } else {
            // b < a
            return select_1_4_ab(b, a, c, d, p);
        }
    }
        
    private static KdNode select_2_5_ab_cd(final KdNode a,
                                           final KdNode b,
                                           final KdNode c,
                                           final KdNode d,
                                           final KdNode e,
                                           final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, a.tuple, p) < 0L) {
            // c < a < b && c < d ? e so c is eliminated and a < b && d ? e
            return select_1_4_ab(a, b, d, e, p);
        } else {
            // a < b ? c && c < d ? e && b ? e so a is eliminated and c < d && b ? e
            return select_1_4_ab(c, d, b, e, p);
        }
    }
        
    private static KdNode select_2_5_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final KdNode d,
                                        final KdNode e,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, d.tuple, p) < 0L) {
        // a < b && c < d
        return select_2_5_ab_cd(a, b, c, d, e, p);
    } else {
        // a < b && d < c
        return select_2_5_ab_cd(a, b, d, c, e, p);
        }
    }
        
    private static KdNode select_2_5(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final KdNode d,
                                     final KdNode e,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_2_5_ab(a, b, c, d, e, p);
        } else {
            // b < a
            return select_2_5_ab(b, a, c, d, e, p);
        }
    }
        
} // class KdTreeNlogn


==> anc/KdTreeLogarithmic/KdTreeStatic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;
import java.util.ArrayList;
import java.util.LinkedList;
import java.util.List;
import java.util.TreeSet;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdTreeStatic} class stores the root KdNode of the k-d tree.
 * </p>
 */
public class KdTreeStatic {

    protected KdNode root, head, tail;
    protected int listNodeCount, numDimensions;
    protected ExecutorService executor;
    protected int maxSubmitDepth;

    public KdTreeStatic(final int numDimensions,
                        final ExecutorService executor,
                        final int maxSubmitDepth)
    {
        this.numDimensions = numDimensions;
        this.executor = executor;
        this.maxSubmitDepth = maxSubmitDepth;

        clear();
   }

    /**
     * <p>
     * The {@code clear} method clears some fields of the tree
     * instance so that it becomes an empty tree.
     * </p>
     */
    protected void clear()
    {
        listNodeCount = 0;
        root = head = tail = null;
    }

    /**
     * <p>
     * The {@code createKdTree} method builds a static k-d tree from a {@code KdNode}[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns the root of the k-d tree
     */
    protected static KdTreeStatic createKdTree(final KdNode[] kdNodes,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth,
                                               final int p)
    {
        // Do not use mutiple threads to build the subtree, even
        // though multiple threads are available, unless the size of the
        // subtree is sufficiently large to justify spawning child threads.
        int maxDepth = maximumSubmitDepth;
        if (kdNodes.length < Constants.MULTI_THREAD_CUTOFF) {
            maxDepth = -1;
        }

        // Use the k-d tree-building algorithm specified by Constants.NLOGN
        KdTreeStatic tree;
        if (Constants.NLOGN) {
            tree = KdTreeNlogn.createKdTreeNlogn(kdNodes, executor, maxDepth, p);
        } else {
            tree = KdTreeKnlogn.createKdTreeKnlogn(kdNodes, executor, maxDepth, p);
        }
        return tree;
    }

    /**
     * <p>
     * The {@code createKdTree} method builds a static k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns the root of the k-d tree
     */
    protected static KdTreeStatic createKdTree(final Pair[] coordinates,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth,
                                               long[] nN,
                                               double[] iT,
                                               double[] sT,
                                               double[] rT,
                                               double[] kT,
                                               double[] vT)
    {
        KdTreeStatic tree;
        if (Constants.NLOGN) {
            tree = KdTreeNlogn.createKdTreeNlogn(coordinates, executor,
                                                 maximumSubmitDepth,
                                                 nN, iT, sT, rT, kT, vT);
        } else {
            tree = KdTreeKnlogn.createKdTreeKnlogn(coordinates, executor,
                                                   maximumSubmitDepth,
                                                   nN, iT, sT, rT, kT, vT);
        }
        return tree;
    }
    
    /**
     * <p>
     * The {@code incrementHistogram} method increments an element of a histogram.
     * 
     * @param histogram - a {@code long}[] for counting rebalancing operations
     * @param subTreeSize - the subtree size that selects the histogram element
     * </p>
     */
    protected static void incrementHistogram(final long[] histogram,
                                             final int subTreeSize)
    {
        int powerOf2 = 1;
        for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
            final int nextPowerOf2 = powerOf2 << 1;
            if ( (subTreeSize >= powerOf2) && (subTreeSize < nextPowerOf2) ) {
                ++histogram[i];
                return;
            }
            powerOf2 = nextPowerOf2;
        }
        int size = subTreeSize;
        int i = 0;
        while (size > 0) {
            size >>= 1;
            ++i;
        }
        throw new RuntimeException("\nunsupported subtree size = " + subTreeSize +
                                   " increase Constants.MAX_POWER_OF_2 to " + i);
    }

     /**
     * <p>
     * The {@code remove} method removes a {@code KdNode} from the doubly linked list.
     * 
     * @param node - the {@code KdNode} to prepend
     * @return the length of the updated list
     * </p>
     */
    protected int remove(KdNode node)
    {
        if (node == null) {
            System.out.println("\n\nnull node in KdTree.remove\n");
        }
        if (node.prev == null) {
            // Remove the first node from the list.
            head = node.next;
        } else {
            // Remove any other node from the list.
            node.prev.next = node.next;
        }
        if (node.next == null) {
            // Remove the last node from the list.
            tail = node.prev;
        } else {
            // Remove any other node from the list.
            node.next.prev = node.prev;
        }
        return --listNodeCount;
    }

    /**
     * <p>
     * The {@code add} method prepends appends a {@code KdNode}
     * to the doubly linked list.
     * 
     * CAUTION: if a node is added to the list more than once,
     * a cyclic list will result and cause infinite looping
     * in the listNodeCount, verifyList, and nodeListToArray
     * methods. The AvlNode.insert and KdTreeDynamic.insert
     * methods guard against duplicate insertion because
     * the KdTreeDynamic.values field stores multiple values.
     * Replacing the doubly linkedlist by java.util.LinkedList
     * is not a viable solution because java.util.LinkedList
     * exhibits O(n) complexity for deletion of a random node,
     * whereas the doubly linked list provided by this {@code kdTreeStatic}
     * class exhibits O(1) complexity for deletion.
     * 
     * The infinite excution problem would be avoided, and
     * O(1) deletion would be preverved, by a doubly linked
     * list of wrappers wherein each wrapper contained a
     * reference to a wrapped {@code KdNode} and that node
     * contained a reference to its wrapper. This approach
     * would not guard against wrapper duplication, but the
     * AvlNode.insert and KdtreeDynamic.insert methods would
     * guard against such duplication.
     * 
     * @param node - the {@code KdNode} to add
     * @return the length of the updated list
     * </p>
     */
    protected int add(KdNode node)
    {
        if (node == null) {
        System.out.println("\n\nnull node in KdTree.add\n");
        }
        if (head == null) {
            // Add the node to an empty list.
            head = tail = node;
            node.prev = node.next = null;
        } else {
            if (Constants.ENABLE_LIST_PREPEND) {
                // Prepend the node to a non-empty list.
                node.prev = null;
                node.next = head;
                head.prev = node;
                head = node;
            } else {
                // Append the node to a non-empty list.
                node.next = null;
                node.prev = tail;
                tail.next = node;
                tail = node;
            }
        }
        return ++listNodeCount;
     }

    /**
     * <p>
     * The {@code addList} method appends or prepends a doubly linked list from
     * a source {@code KdTreeStatic} to the doubly linked list of this {@code KdTreeStatic}.
     * 
     * CAUTION: if both lists contain the same {@code KdNode},
     * a cyclic list will result and cause infinite execution
     * in the listNodeCount, verifyList, and nodeListToArray
     * methods. The AvlNode.insert and KdTreeDynamic.insert
     * methods guard against such node duplication because
     * the KdTreeDynamic.values field stores multiple values.
     * Replacing the doubly linkedlist by java.util.LinkedList
     * is not a viable solution because java.util.LinkedList
     * exhibits O(n) complexity for deletion of a random node,
     * whereas the doubly linked list provided by this {@code KdTreeStatic}
     * class exhibits O(1) complexity for deletion.
     * 
     * The infinite excution problem would be avoided, and
     * O(1) deletion would be preverved, by a doubly linked
     * list of wrappers wherein each wrapper contained a
     * reference to a wrapped {@code KdNode} and that node
     * contained a reference to its wrapper. This approach
     * would not guard against wrapper duplication, but the
     * AvlNode.insert and KdtreeDynamic.insert methods would
     * guard against such duplication.
     * 
     * @param tree - the source {@code KdTreeStatic}
     * @return the length of the updated list
     * </p>
     */
    protected int addList(final KdTreeStatic tree)
    {
        if (head == null && (tree == null || tree.head == null)) {
            // Both lists are empty.
            return 0;
        } else if (head == null) {
            // This tree's list is empty.
            head = tree.head;
            tail = tree.tail;
            listNodeCount = tree.listNodeCount;
            return listNodeCount;
        } else if (tree == null || tree.head == null) {
            // The source tree's list is empty.
            return listNodeCount;
        } else {
            // Neither list is empty.
            if (Constants.ENABLE_LIST_PREPEND_ALL) {
                // Prepend the source linked list.
                tree.tail.next = head;
                head.prev = tree.tail;
                head = tree.head;
            } else {
                // Append the source linked list.
                tail.next = tree.head;
                tree.head.prev = tail;
                tail = tree.tail;
            }
            listNodeCount += tree.listNodeCount;
            return listNodeCount;
        }
    }

    /**
     * <p>
     * The {@code getTreeHeight} method returns the height at the root of the {@code KdTreeStatic}.
     * 
     * @return the height of the tree
     * </p>
     */
    protected int getTreeHeight()
    {
        if (root == null) {
            return 0;
        }
        return root.height;
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected long verifyKdTree(final int[] permutation)
    {
        if (root == null) {
            return 0;
        }
        return root.verifyKdTree(permutation, executor, maxSubmitDepth, 0);
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param verifyLinks - if true, references are checked between AVL nodes and k-d nodes
     * @return the number of nodes in the k-d tree
     */
    protected long verifyKdTree(final boolean verifyLinks)
    {
        if (root == null) {
            return 0L;
        }

        // Verify the length of the doubly linked list both directions.
        verifyList();

        return root.verifyKdTree(numDimensions, 0, executor, maxSubmitDepth, verifyLinks, 0);
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @return the number of nodes in the k-d tree
     */
    protected long verifyKdTree()
    {
        if (root == null) {
            return 0L;
        }

        // Verify the length of the doubly linked list both directions.
        verifyList();

        return root.verifyKdTree(numDimensions, 0, executor, maxSubmitDepth, false, 0);
    }

   /**
     * <p>
     * The {@code verifyList} method checks the integrity of the {@code KdNode} list.
     * 
     * @return the length of the list
     * </p>
     */
    private int verifyList()
    {
        if (head == null) {
            return 0;
        }

        // Count the number of KdNodes in the forward direction.
        long headCount = 0;
        KdNode node = head;
        while (node != null) {
            ++headCount;
            node = node.next;
        }

        // Count the number of KdNodes in the reverse direction.
       long tailCount = 0;
        node = tail;
        while (node != null) {
            ++tailCount;
            node = node.prev;
        }

        // Compare the counts.
        if (headCount != listNodeCount) {
            throw new RuntimeException("\n\nhead count = " + headCount +
                                       "  != node count = " + listNodeCount + "\n");
        }

        if (tailCount != listNodeCount) {
            throw new RuntimeException("\n\ntail count = " + tailCount +
                                       "  != node count = " + listNodeCount + "\n");
        }

        return listNodeCount;
    }

    /**
     * <p>
     * The {@code searchKdTree} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     */
    protected List<KdNode> searchKdTree(final long[] queryLower,
                                        final long[] queryUpper,
                                        final ExecutorService executor,
                                        final int maximumSubmitDepth,
                                        final int p,
                                        final int depth,
                                        final boolean enableAll)
    {
        if (root == null) {
            return null;
        }

        if (Constants.ENABLE_LINKED_LIST) {
            return root.searchKdTreeLL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enableAll);
        } else {
            return root.searchKdTreeAL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enableAll);
        }
    }

    /**
     * <p>
     * The {@code searchKdTree} method searches the k-d tree and finds the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     */
    protected List<KdNode> searchKdTree(final long[] queryLower,
                                        final long[] queryUpper,
                                        final ExecutorService executor,
                                        final int maximumSubmitDepth,
                                        final int p,
                                        final int depth,
                                        final boolean[] enable)
    {
        if (root == null) {
            return null;
        }

        if (Constants.ENABLE_LINKED_LIST) {
            return root.searchKdTreeLL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enable);
        } else {
            return root.searchKdTreeAL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enable);
        }
    }

    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors)
    {
        if (root == null) {
            return null;
        } else {
            return root.findNearestNeighbors(query, numNeighbors);
        }
    }
  
    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors,
                                               final boolean[] enable)
    {
        if (root == null) {
            return null;
        } else {
            return root.findNearestNeighbors(query, numNeighbors, enable);
        }
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors)
    {
        if (root == null) {
            return null;
        } else {
            return root.findBruteNeighbors(query, numNeighbors);
        }
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Paire}{@code double, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors,
                                             final boolean[] enable)
    {
        if (root == null) {
            return null;
        } else {
            return root.findBruteNeighbors(query, numNeighbors, enable);
        }
    }
  
    /**
     * <p>
     * The {@code contains} method searches the tree for a key-value pair.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[], {@code String}>
     * @return {@code true} if the key was found; otherwise, {@code false}
     * </p>
     */
    protected boolean contains(final Pair coordinate)
    {
        if (root != null) {
            if (find(root, coordinate.getKey(), coordinate.getValue(), 0) != null) {
                return true;
            } else {
                return false;
            }
        } else {
            return false;
        }
    }
    
    /**
     * <p>
     * The {@code find} method searches a subtree for a key-value pair.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[], {@code String}>
     * @return {@code KdNode} if the key was found; otherwise, {@code null}
     * </p>
     */
    protected KdNode find(final Pair coordinate)
    {
        if (root != null) {
            return find(root, coordinate.getKey(), coordinate.getValue(), 0);
        } else {
            return null;
        }
    }

    /**
     * <p>
     * The {@code find} method searches a subtree for a key-value pair.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param q - the leading dimension that is permuted cyclically
     * @return {@code KdNode} if the key was found; otherwise, {@code null}
     * </p>
     */
    private KdNode find(final KdNode node,
                        final long[] key,
                        final String value,
                        final int q)
    {
        KdNode ptr = node;
        int p = q;
        final int dim = node.tuple.length;
        while ( ptr != null ) {
            if (MergeSort.superKeyCompare(key, ptr.tuple, p) < 0L) {
                ptr = ptr.ltChild;
            } else if (MergeSort.superKeyCompare(key, ptr.tuple, p) > 0L) {
                ptr = ptr.gtChild;
            } else {
                // found the key, so check for the value
                if (ptr.values.contains(value)) {
                    return ptr;
                } else {
                    return null;
                }
            }
            // Permute the most significant dimension p cyclically using
            // a fast alternative to the modulus operator for p <= dim.
            ++p;
            p = (p < dim) ? p : 0;
        }
        return null; // didn't find the key
    }
    
    /**
     * <p>
     * The {@code printKdTree} method prints the k-d tree "sideways" with the root at the left.
     * </p>
     * 
     * @param depth - the depth in the k-d tree
     */
    protected void printKdTree(final int depth)
    {
        root.printKdTree(depth);
    }

    /**
     * <p>
     * The {@code printTuple} method prints a tuple.
     * </p>
     * 
     * @param p - the tuple
     */
   protected static void printTuple(final long[] tuple)
   {
        KdNode.printTuple(tuple);
   }

} // class KdTreeStatic


==> anc/KdTreeLogarithmic/MergeSort.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code MergeSort} class contains multi-threaded merge sort methods.
 * </p>
 */
public class MergeSort
{
    /**
     * <p>
     * The {@code superKeyCompare} method compares two long[] in as few coordinates as possible
     * and uses the sorting or partition coordinate as the most significant coordinate.
     * </p>
     * 
     * @param a - a long[]
     * @param b - a long[]
     * @param p - the most significant dimension
     * @returns a long that represents the result of comparing two super keys
     */
   protected static long superKeyCompare(final long[] a,
                                         final long[] b,
                                         final int p)
    {
        long diff = a[p] - b[p];
        for (int i = 1; diff == 0L && i < a.length; i++) {
            int r = i + p;
            // A fast alternative to the modulus operator for (i + p) < 2 * a.length.
            r = (r < a.length) ? r : r - a.length;
            diff = a[r] - b[r];
        }
        return diff;
    }

    /**
     * <p>
     * The {@code removeDuplicates} method} checks the validity of the merge sort
     * and removes from the reference array all but one of a set of references that
     * reference duplicate tuples.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param p - the index of the most significant coordinate in the super key
     * @returns the address of the last element of the references array following duplicate removal
     */
    protected static int removeDuplicates(final KdNode[] reference,
                                          final int p)
    {
        int end = 0;
        for (int i = 1; i < reference.length; i++) {
            long compare = superKeyCompare(reference[i].tuple, reference[i-1].tuple, p);
            if (compare < 0L) {
                throw new RuntimeException( "merge sort failure: superKeyCompare(ref[" +
                                            Integer.toString(i) + "], ref[" + Integer.toString(i-1) +
                                            "], (" + Integer.toString(p) + ") = " + Long.toString(compare) );
            } else if (compare > 0L) {
                // Keep this element of the reference array by
                // appending it to the kept elements of the array.
                reference[++end] = reference[i];
            } else {
                // Add the values from this element of the reference
                // array to the values set of the duplicate element
                // that is kept, and do not keep this element.
                reference[end].values.addAll(reference[i].values);
            }
        }
        return end;
    }

    /**
     * <p>
     * The following four merge sort methods are adapted from the mergesort function that is shown
     * on p. 166 of Robert Sedgewick's "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
     * That elegant implementation of the merge sort algorithm eliminates the requirement to test
     * whether the upper and lower halves of an auxiliary array have become exhausted during the
     * merge operation that copies from the auxiliary array to a result array.  This elimination is
     * made possible by inverting the order of the upper half of the auxiliary array and by accessing
     * elements of the upper half of the auxiliary array from highest address to lowest address while
     * accessing elements of the lower half of the auxiliary array from lowest address to highest
     * address.
     * </p>
     * <p>
     * The following four merge sort methods also implement two suggestions from p. 275 of Robert
     * Sedgewick's and Kevin Wayne's "Algorithms 4th Edition", Addison-Wesley, New York, 2011.  The
     * first suggestion is to replace merge sort with insertion sort when the size of the array to
     * sort falls below a threshold.  The second suggestion is to avoid unnecessary copying to the
     * auxiliary array prior to the merge step of the algorithm by implementing two versions of
     * merge sort and by applying some "recursive trickery" to arrange that the required result is
     * returned in the auxiliary array by one version and in the result array by the other version.
     * The following four merge sort methods build upon this suggestion and return their result in
     * either ascending or descending order, as discussed on pp. 173-174 of Robert Sedgewick's
     * Algorithms in C++", Addison-Wesley, Reading, MA, 1992, 
     * </p>
     * <p>
     * During multi-threaded execution, the upper and lower halves of the result array may be filled
     * from the auxiliary array (or vice versa) simultaneously by two threads.  The lower half of the
     * result array is filled by accessing elements of the upper half of the auxiliary array from highest
     * address to lowest address while accessing elements of the lower half of the auxiliary array from
     * lowest address to highest address, as explained above for elimination of the test for exhaustion.
     * The upper half of the result array is filled by addressing elements from the upper half of the
     * auxiliary array from lowest address to highest address while accessing the elements from the lower
     * half of the auxiliary array from highest address to lowest address.  Note: for the upper half
     * of the result array, there is no requirement to test for exhaustion provided that upper half of
     * the result array never comprises more elements than the lower half of the result array.  This
     * provision is satisfied by computing the median address of the result array as shown below for
     * all four merge sort methods. 
     * </p>
     * <p>
     * The {@code mergeSortReferenceAscending} method recursively subdivides the array to be sorted
     * then merges the elements in ascending order and leaves the result in the reference array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    protected static void mergeSortReferenceAscending(final KdNode[] reference,
                                                      final KdNode[] temporary,
                                                      final int low,
                                                      final int high,
                                                      final int p,
                                                      final ExecutorService executor,
                                                      final int maximumSubmitDepth,
                                                      int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficient KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the temporary array in ascending order and merge them into
                // the reference array in ascending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) < 0L) ? temporary[i++] : temporary[j--];
                }
                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the temporary array in ascending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortTemporaryAscendingWithThread(reference, temporary,
                                                                            low, mid, p, executor, maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }
                
                // Compare the results in the temporary array in ascending order with a child thread
                // and merge them into the lower half of the reference array in ascending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsAscendingWithThread(reference, temporary, low, high, low, mid, p) );

                // And simultaneously compare the results in the temporary array in descending order with the
                // current thread and merge them into the upper half of the reference array in ascending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) > 0L) ? temporary[i--] : temporary[j++];
                }

                // Then get the result of merging into the lower half of the reference array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
            // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the reference array.
            for (int i = low + 1; i <= high; i++) {
                KdNode tmp = reference[i];
                int j;
                for (j = i; j > low && superKeyCompare(reference[j-1].tuple, tmp.tuple, p) > 0L; j--) {
                    reference[j] = reference[j-1];
                }
                reference[j] = tmp;
            }
        }
    }
    
    /**
     * <p>
     * The {@code mergeSortReferenceDescending} method recursively subdivides the array to be sorted
     * then merges the elements in descending order and leaves the result in the reference array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortReferenceDescending(final KdNode[] reference,
                                                     final KdNode[] temporary,
                                                     final int low,
                                                     final int high,
                                                     final int p,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the temporary array in ascending order and merge them into
                // the reference array in descending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) > 0L) ? temporary[i++] : temporary[j--];
                }
                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the temporary array in descending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortTemporaryDescendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the temporary array in ascending order with a child thread
                // and merge them into the lower half of the reference array in descending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsDescendingWithThread(reference, temporary, low, high, low, mid, p) );

                // And simultaneously compare the results in the temporary array in descending order with the
                // current thread and merge them into the upper half of the reference array in descending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) < 0L) ? temporary[i--] : temporary[j++];
                }

                // Then get the result of merging into the lower half of the reference array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
            // Addison-Wesley, 1999, that sorts in descending order and leaves the result in the reference array.
            for (int i = low + 1; i <= high; i++) {
                KdNode tmp = reference[i];
                int j;
                for (j = i; j > low && superKeyCompare(reference[j-1].tuple, tmp.tuple, p) < 0; j--) {
                    reference[j] = reference[j-1];
                }
                reference[j] = tmp;
            }
        }
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryAscending} method recursively subdivides the array to be sorted
     * then merges the elements in ascending order and leaves the result in the temporary array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortTemporaryAscending(final KdNode[] reference,
                                                    final KdNode[] temporary,
                                                    final int low,
                                                    final int high,
                                                    final int p,
                                                    final ExecutorService executor,
                                                    final int maximumSubmitDepth,
                                                    int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the reference array in ascending order and merge them into
                // the temporary array in ascending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) < 0L) ? reference[i++] : reference[j--];
                }

            
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the reference array in ascending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortReferenceAscendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the reference array in ascending order with a child thread
                // and merge them into the lower half of the temporary array in ascending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsAscendingWithThread(temporary, reference, low, high, low, mid, p) );

                // And simultaneously compare the results in the reference array in descending order with the
                // current thread and merge them into the upper half of the temporary array in ascending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) > 0L) ? reference[i--] : reference[j++];
                }

                // Then get the result of merging into the lower half of the temporary array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // This implementation of insertion sort leaves the result in the temporary array in ascending order.
            temporary[high] = reference[high];
            int i, j;
            for (j = high - 1; j >= low; j--) {
                for (i = j; i < high; i++) {
                    if(superKeyCompare(reference[j].tuple, temporary[i + 1].tuple, p) > 0L) {
                        temporary[i] = temporary[i + 1];
                    } else {
                        break;
                    }
                }
                temporary[i] = reference[j];
            }
        }
    }
    
    /**
     * <p>
     * The {@code mergeSortTemporaryDescending} method recursively subdivides the array to be sorted
     * then merges the elements in descending order and leaves the result in the temporary array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch array into which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortTemporaryDescending(final KdNode[] reference,
                                                     final KdNode[] temporary,
                                                     final int low,
                                                     final int high,
                                                     final int p,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current thread
                // thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the reference array in ascending order and merge them into
                // the temporary array in descending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) > 0L) ? reference[i++] : reference[j--];
                }

                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the reference array in descending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortReferenceDescendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the reference array in ascending order with a child thread
                // and merge them into the lower half of the temporary array in descending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsDescendingWithThread(temporary, reference, low, high, low, mid, p) );

                // And simultaneously compare the results in the reference array in descending order with the
                // current thread and merge them into the upper half of the temporary array in descending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) < 0L) ? reference[i--] : reference[j++];
                }

                // Then get the result of merging into the lower half of the temporary array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // This implementation of insertion sort leaves the result in the temporary array in descending order.
            temporary[high] = reference[high];
            int i, j;
            for (j = high - 1; j >= low; j--) {
                for (i = j; i < high; i++) {
                    if (superKeyCompare(reference[j].tuple, temporary[i + 1].tuple, p) < 0L) {
                        temporary[i] = temporary[i + 1];
                    } else {
                        break;
                    }
                }
                temporary[i] = reference[j];
            }
        }
    }
    
    /**
     * <p> The {@code mergeResultsAscending} method compares the results in the source array in order of
     * ascending address and merges them into the destination array in order of ascending value.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static void mergeResultsAscending(final KdNode[] destination,
                                              final KdNode[] source,
                                              final int iStart,
                                              final int jStart,
                                              final int kStart,
                                              final int kEnd,
                                              final int p) {
        
        for (int i = iStart, j = jStart, k = kStart; k <= kEnd; k++) {
            destination[k] = (superKeyCompare(source[i].tuple, source[j].tuple, p) <= 0) ? source[i++] : source[j--];
        }
    }

    /**
     * <p> The {@code mergeResultsDescending} method compares the results in the source array in order of
     * ascending address and merges them into the destination array in order of descending value.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static void mergeResultsDescending(final KdNode[] destination,
                                               final KdNode[] source,
                                               final int iStart,
                                               final int jStart,
                                               final int kStart,
                                               final int kEnd,
                                               final int p) {
        
        for (int i = iStart, j = jStart, k = kStart; k <= kEnd; k++) {
            destination[k] = (superKeyCompare(source[i].tuple, source[j].tuple, p) >= 0) ? source[i++] : source[j--];
        }
    }

    /**
     * <p>
     * The {@code mergeResultsAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeResultsAscending mergeResultsAscending} method.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static Callable<Void> mergeResultsAscendingWithThread(final KdNode[] destination,
                                                                  final KdNode[] source,
                                                                  final int iStart,
                                                                  final int jStart,
                                                                  final int kStart,
                                                                  final int kEnd,
                                                                  final int p) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeResultsAscending(destination, source, iStart, jStart, kStart, kEnd, p);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeResultsDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeResultsDescending mergeResultsDescending} method.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static Callable<Void> mergeResultsDescendingWithThread(final KdNode[] destination,
                                                                   final KdNode[] source,
                                                                   final int iStart,
                                                                   final int jStart,
                                                                   final int kStart,
                                                                   final int kEnd,
                                                                   final int p) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeResultsDescending(destination, source, iStart, jStart, kStart, kEnd, p);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortReferenceAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortReferenceAscending mergeSortReferenceAscending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortReferenceAscendingWithThread(final KdNode[] reference,
                                                                        final KdNode[] temporary,
                                                                        final int low,
                                                                        final int high,
                                                                        final int p,
                                                                        final ExecutorService executor,
                                                                        final int maximumSubmitDepth,
                                                                        final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortReferenceAscending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
            };
    }

    /**
     * <p>
     * The {@code mergeSortReferenceDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortReferenceDescending mergeSortReferenceDescending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortReferenceDescendingWithThread(final KdNode[] reference,
                                                                         final KdNode[] temporary,
                                                                         final int low,
                                                                         final int high,
                                                                         final int p,
                                                                         final ExecutorService executor,
                                                                         final int maximumSubmitDepth,
                                                                         final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortReferenceDescending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortTemporaryAscending mergeSortTemporaryAscending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortTemporaryAscendingWithThread(final KdNode[] reference,
                                                                        final KdNode[] temporary,
                                                                        final int low,
                                                                        final int high,
                                                                        final int p,
                                                                        final ExecutorService executor,
                                                                        final int maximumSubmitDepth,
                                                                        final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortTemporaryAscending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortTemporaryDescending mergeSortTemporaryDescending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortTemporaryDescendingWithThread(final KdNode[] reference,
                                                                         final KdNode[] temporary,
                                                                         final int low,
                                                                         final int high,
                                                                         final int p,
                                                                         final ExecutorService executor,
                                                                         final int maximumSubmitDepth,
                                                                         final int depth) {
        
        return new Callable<Void>() {
            @Override
                public Void call() {
                    mergeSortTemporaryDescending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                    return null;
                }
        };
    }
} // class MergeSort


==> anc/KdTreeLogarithmic/NearestNeighborHeap.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.ArrayList;
import java.util.List;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The NearestNeighborHeap class implements a fixed length list of both containing both a KdNode and euclidean distance
 * from the tuple in the node to a query point.  When a KdNode is added to the list it is unconditionally placed in
 * the list until the list is full.  After the list is full, a KdNode is added to the list only if the calculated
 * distance from the query point to the tuple is less than the farthest KdNode currently in the list; and in that
 * case, the current farthest KdNode and distance are removed from the list to make room for it.
 *
 * The list is maintained in two corresponding fixed length arrays, one for the KdNodes and one for the distance to
 * the query point.  These arrays are stored in order of increasing distance.  When a new node is added, regardless
 * of whether or not the list is full, an insertion sort is done to place the new KdNode in the proper order in the list.
 * A binary search is done to find the correct location, then the farther entries are moved down to make room for the new
 * one, which results in the old farthest KdNode being dropped.  In this way, the farthest KdNode is always at the end of
 * the list when the list is full.
 *
 * A separate variable, curMaxDist, holds the value of the distance to compar against to decide whether to accept
 * a new KdNode.  This variable is initialized to a maximum omt value in the constructor so that all KdNodes will
 * be added to the list until the list is full.  Once the list is full, curMaxDist it set to the distance of the
 * last KdNode on the list, which is the farthest KdNode on the list, to enable distance comparison to that KdNode.
 * <p>
 */
public class NearestNeighborHeap {
    protected long[] query; // query point for which nearest neighbors will be found
    protected boolean[] enable;
    private int reqDepth; // requested number of nearest neighbors
    protected KdNode[] nodes; // array of pointers to KdNodes that are the nearest neighbors
    protected double[] dists; // vector of distances SQUARED
    protected int curDepth; // number of nearest nodes/distances on the heap

    /*
    * Constructor that enables distance test on all dimensions
    *
    * Calling parameters:
    *
    * query - a vector that defines the query point
    * numNeighbors - the number of nearest neighbors desired
    */

    public NearestNeighborHeap(final long[] query, final int numNeighbors) {
        this.nodes = new KdNode[numNeighbors + 1]; // heap of KdNode* (address 0 is unused)
        this.dists = new double[numNeighbors + 1]; // corresponding heap of distances
        for (int i = 0; i < dists.length; ++i) {
            dists[i] = 0.; // initialize each distance to 0
            nodes[i] = null;
        }
        this.reqDepth = numNeighbors;
        this.curDepth = 0;
        this.query = new long[query.length];
        this.enable = new boolean[query.length];
        for (int i = 0; i < query.length; i++) {
            this.query[i] = query[i];
            this.enable[i] = true;
        }
    }

    /*
    * Constructor that enables distance test for only specified dimensions
    *
    * Calling parameters:
    *
    * query - a vector that defines the query point
    * numNeighbors - the number of nearest neighbors desired
    * enable - a vector that specifies the dimensions for which to test distance
    */

    public NearestNeighborHeap(final long[] query, final int numNeighbors, final boolean[] enable) {
        this.nodes = new KdNode[numNeighbors + 1]; // heap of KdNode* (address 0 is unused)
        this.dists = new double[numNeighbors + 1]; // corresponding heap of distances
        for (int i = 0; i < dists.length; ++i) {
            dists[i] = 0.; // initialize each distance to 0
            nodes[i] = null;
        }
        this.reqDepth = numNeighbors;
        this.curDepth = 0;
        this.query = new long[query.length];
        this.enable = new boolean[query.length];
        for (int i = 0; i < query.length; i++) {
            this.query[i] = query[i];
            this.enable[i] = enable[i];
        }
    }

    /*
    * Swap two elements in the heap.
    *
    * Calling parameters:
    *
    * i - the index of the first element
    * j - the index of the second element
    */
    private void swap(final int i, final int j) {
        
        final double tempDist = dists[i];
        final KdNode tempNode = nodes[i];
        dists[i] = dists[j];
        nodes[i] = nodes[j];
        dists[j] = tempDist;
        nodes[j] = tempNode;
    }

    /*
    * Allow an element to rise upward through the heap.
    *
    * Calling parameter:
    *
    * kk - the index of the element
    */
    private void rise(final int kk) {

        int k = kk;
        while ( k > 1 && dists[k/2] < dists[k] ) {
            swap(k/2, k);
            k = k/2;
        }
    }

    /*
    * Allow an element to fall downward through the heap.
    *
    * Calling parameter:
    *
    * kk - the index of the element
    */
    private void fall(final int kk) {

        int k = kk;
        while (2*k <= curDepth) {
            int j = 2*k;
            if ( j < curDepth && dists[j] < dists[j+1] ) {
                ++j;
            }
            if ( dists[k] >= dists[j] ) {
                break;
            }
            swap(k, j);
            k = j;
        }
    }



    /*
    * Remove the top element of the heap and re-order the remaining elements.
    *
    * return a pair that contains a pointer to the top KdNode and the distance to that KdNode
    */
    protected Paire removeTop() {
        Paire returnPair = new Paire(dists[1], nodes[1]);
        swap(1, curDepth--);
        nodes[curDepth+1] = null;
        fall(1);
        return returnPair;
    }

    /*
    * Add a new KdNode to the NearestNeighborHeap if its distance to the
    * query point is less than curMaxDistance.
    *
    * Calling parameter:
    *
    * node - KdNode to potentially add to the heap
    */
    protected void add(final KdNode node) {
        // Find the distance by subtracting the query from the tuple and
        // calculating the sum of the squared distances. Conversion of a
        // 64-bit long to a double may result in loss of precision because
        // a double has a 52-bit mantissa.
        double dist2 = 0.;
        for (int i = 0; i < node.tuple.length; ++i) {
            if (enable[i]) {
                final double diff = (double) (node.tuple[i] - query[i]);
                final double square = diff * diff;
                dist2 += square;
            }
        }
        // If the queue is not full, add the point to the bottom of the heap unconditionally and let it rise;
        if ( !heapFull() ) {
            dists[++curDepth] = dist2;
            nodes[curDepth] = node;
            rise(curDepth);
        }
        // otherwise, if the point is closer than the top of the heap, overwrite the top and let it fall.
        else if ( dist2 < curMaxDist() ) {
            dists[1] = dist2;
            nodes[1] = node;
            fall(1);
        }
        return;
    }

    /* Return the current maximum distance, i.e., dists[1] */
    protected double curMaxDist() {
        return dists[1];
    }

    /* Return true if the heap is full. */
    protected boolean heapFull() {
        return curDepth >= reqDepth;
    }

    /* Return the current depth of the heap, i.e., the number of nearest nodes/distances elements on the heap. */
    protected int heapDepth() {
        return curDepth;
    }

} // class NearestNeighborHeap


==> anc/KdTreeLogarithmic/Pair.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The Pair class provides the functionality of javafx.util.Pair without
 * using generics that can't be used with an array.
 * </p>
 */
public class Pair {
    private long[] key;
    private String value;

    public Pair(final long[] key,
                final String value) {
        this.key = key;
        this.value = value;
    }

    protected long[] getKey() {
        return key;
    }

    protected void putKey(final long[] key) {
        this.key = key;
    }

    protected String getValue() {
        return value;
    }

    protected void putValue(final String value) {
        this.value = value;
    }
} // class Pair



==> anc/KdTreeLogarithmic/Paire.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */

/**
 * <p>
 * The Pair class provides the functionality of javafx.util.Pair without
 * using generics that can't be used with an array.
 * </p>
 */
public class Paire {
    private double key;
    private KdNode value;

    public Paire(final double key, final KdNode value) {
        this.key = key;
        this.value = value;
    }

    protected double getKey() {
        return key;
    }

    protected KdNode getValue() {
        return value;
    }
} // class Paire



==> anc/KdTreeLogarithmic/TestAvlTree.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for AvlTree.java, Pair.java, and Constants.java
 *
 * Configuration is controlled via the following constant in Constants.java
 * 
 * ENABLE_TUPLE_COPY - If true, specifies that the tuple array is copied in
 *                     the AvlNode constructor.
 *
 * ENABLE_PREFERRED_AVL_NODE - If true, inspect the balance of a deleted 2-child AVL node
 *                             to select a preferred replacement node.
 * 
 * Usage:
 *
 * java TestAvlTree [-n N] [-x X] [-d D] [-v] [-f] [-c] [-y] [-z Z] [-r] [-i] [-h]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -n The number N of randomly generated points used to build the AVL tree (default 262144)
 *
 * -x The number X of duplicate points added to the set of randomly generated points (default 100)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -v Verify a correct k-d tree after each insertion or erasure (default off)
 * 
 * -f Search for the next tuple after erasure of each tuple (default off)
 * 
 * -c Search for all remaining tuples after erasure of each tuple (default off)
 * 
 * -y Create a set of points that lie on the diagonal of the hypercube (default off)
 * 
 * -z The number Z of segments into which to break the points for erasure/insertion (default 1)
 * 
 * -r Reverse the order of coordinates for erasure relative to insertion (default off)
 *
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -h Help, i.e., print the above explanation of command-line options.
 */

import java.util.Arrays;
import java.util.Collections;
import java.util.List;
import java.util.Random;

/**
 * <p>
 * The k-d tree is described by Jon Bentley in "Multidimensional Binary Search Trees Used
 * for Associative Searching", CACM 18(9): 509-517, 1975.  One approach to building a
 * balanced k-d tree involves finding the median of the data at each level of recursive
 * subdivision of those data.  A O(n) algorithm that may be used to find the median and
 * partition data about that median is described by Manuel Blum, Robert W. Floyd, Vaughan
 * Pratt, Ronald L. Rivest and Robert E. Tarjan in "Time Bounds for Selection", Journal of
 * Computer and System Sciences 7: 448-461, 1973 as well as by Thomas H. Cormen, Charles E.
 * Leiserson, Ronald L. Rivest and Clifford Stein in Section 9.3, "Selection in worst-case
 * linear time", pages 220-222 in "Introduction to Algorithms, Third Edition", MIT Press,
 * Cambridge, Massachusetts, 2009.
 * </p>
 *
 * @author Russell A. Brown
 */
public class TestAvlTree {

    /**
     * <p>
     * The {@code shuffleArray} method shuffles an array via the Fischer-Yates algorithm.
     * See https://stackoverflow.com/questions/1519736/random-shuffling-of-an-array
     * </p>
     * 
     * @param array - the array to shuffle
     * @param random - the random-number generator
     */
    private static void shuffleArray(final long[] array,
                                     final Random rand)
    {
        int index;
        for (int i = array.length - 1; i > 0; i--)
        {
            index = rand.nextInt(i + 1);
            if (index != i)
            {
                array[index] ^= array[i];
                array[i] ^= array[index];
                array[index] ^= array[i];
            }
        }
    }

    /**
     * <p>
     * The {@code calMeanStd} method calculates the mean
     * and standard deviation from an array of samples.
     * </p>
     * 
     * @param mean - a double[] array for returning the mean by reference
     * @param random - a double[] array for returning the std. dev. by reference
     */
    private static void calcMeanStd(final double[] samples,
                                    final double[] mean,
                                    final double[] std)
    {
        double sum = 0, sum2 = 0;
        for (int i = 0; i < samples.length; ++i) {
            sum += samples[i];
            sum2 += samples[i] * samples[i];
        }
        double n = (double) samples.length;
        mean[0] = sum / n;
        std[0] = Math.sqrt((n * sum2) - (sum * sum)) / n;
    }

    /**
     * <p>
     * Define a simple data set then build a k-d tree.
     * </p>
     */
    public static void main(String[] args)
    {
        // Set the defaults then parse the input arguments.
        int iterations = 1;
        int numPoints = 262144;
        int extraPoints = 100;
        int numDimensions = 3;
        int fraction = 1;
        boolean verify = false;
        boolean find = false;
        boolean check = false;
        boolean diagonal = false;
        boolean reverse = false;
		
        for (int i = 0; i < args.length; i++) {
            if ( args[i].equals("-i") || args[i].equals("--iterations") ) {
                iterations = Integer.parseInt(args[++i]); 
                continue;
            }
             if ( args[i].equals("-n") || args[i].equals("--numPoints") ) {
                numPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-x") || args[i].equals("--extraPoints") ) {
                extraPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-d") || args[i].equals("--numDimensions") ) {
                numDimensions = Integer.parseInt(args[++i]); 
                continue;
            }
            if (args[i].equals("-v") || args[i].equals("--verify")) {
                verify = !verify;
                continue;
            }
            if (args[i].equals("-f") || args[i].equals("--find")) {
                find = !find;
                continue;
            }
            if (args[i].equals("-c") || args[i].equals("--check")) {
                check = !check;
                continue;
            }
            if (args[i].equals("-y") || args[i].equals("--diagonal")) {
                diagonal = !diagonal;
                continue;
            }
            if ( args[i].equals("-z") || args[i].equals("--fraction") ) {
                fraction= Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-r") || args[i].equals("--reverse")) {
                find = !find;
                continue;
            }
            if (args[i].equals("-h") || args[i].equals("--help")) {
                System.out.println("\nUsage:\n");
                System.out.println("java TestKdTreeDynamic [-n N] [-x X] [-d D] [-v] [-f] [-c] [-y] [-z Z] [-r] [-i] [-h]\n\n" +
                                   "where the command-line options are interpreted as follows.\n");
                System.out.println("-n The number N of randomly generated points used to build the k-d tree\n");
                System.out.println("-x The number X of duplicate points added to to randomly generated points\n");
                System.out.println("-d The number of dimensions D (aka k) of the k-d tree\n");
                System.out.println("-v Verify the k-d tree ordering and balance after insertion or erasure of each point\n");
                System.out.println("-f Check for the next point after deleting each point (a cheap alternative to -v)\n");
                System.out.println("-c Check for all remaining points after deleting each point (an expensive alternative to -v)\n");
                System.out.println("-y Create a set of points that lie on the diagonal of the hypercube\n");
                System.out.println("-z The number Z of segments into which to break the points for erasure/insertion\n");
                System.out.println("-r Reverse the order of coordinates for erasure relative to insertion\n");
                System.out.println("-i The number I of iterations of k-d tree creation\n");
                System.out.println("-h List the command-line options\n");
                System.exit(0);
            }
            throw new RuntimeException("illegal command-line argument: " + args[i]);
        }

        // Calculate a delta coordinate by dividing the positive range of long
        // by the number of points and truncating the quotient. Because the positive
        // range is less than half the full range of long, multiplying the
        // delta coordinate by the number of points ought to produce a product
        // that is less than half the full range of long and therefore avoid
        // possible overflow when comparing keys via the superKeyCompare function.
        // Calculate a padding coordinate to center the coordinates about zero.
        final long deltaCoordinate = Long.MAX_VALUE / numPoints;
        final long padCoordinate = (Long.MAX_VALUE - (numPoints * deltaCoordinate)) / 2;

        // Declare and initialize the oneCoordinate array. Equally space each coordinate
        // across the range of centered coordinates.
        final long beginCoordinate = Long.MIN_VALUE + padCoordinate;
        long thisCoordinate = beginCoordinate;
        long endCoordinate = 0;
        final long[] oneCoordinate = new long[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            oneCoordinate[i] = thisCoordinate;
            endCoordinate = thisCoordinate;
            thisCoordinate += deltaCoordinate;
        }

        // These two coordinates indicate whether integer overlow occurs for region search.
        long maxCoordinate = endCoordinate * 2;
        long minCoordinate = -beginCoordinate * 2;

        System.out.println("\ndeltaCoordinate = " + deltaCoordinate);
        System.out.println("padCoordinate = " + padCoordinate);
        System.out.println("beginCoordinate = " + beginCoordinate);
        System.out.println("endCoordinate = " + endCoordinate);
        System.out.println("minCoordinate = " + minCoordinate);
        System.out.println("maxCoordinate = " + maxCoordinate);
        System.out.println();

        // Allocate arrays to store the execution times and statistics.
        final double[] createTime = new double[iterations];
        final double[] insertTime = new double[iterations];
        final double[] verifyTime = new double[iterations];
        final double[] searchTime = new double[iterations];
        final double[] eraseTime = new double[iterations];
        final double[] finsertTime = new double[iterations];
        final double[] feraseTime = new double[iterations];

        // Initialize the random-number generator using Pi as a seed. An alternative to Random might be the Mersenne twister:
        // https://commons.apache.org/proper/commons-math/javadocs/api-3.6.1/org/apache/commons/math3/random/MersenneTwister.html
        Random rand = new Random();
        rand.setSeed(3141592653589793239L);
		
        // Declare and initialize the coordinates array. Each element of the
        // coordinates array is a pair wherein the key is an array of (x, y, z, w...)
        // coordinates and the value is the string representation of an integer.
        extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
        final Pair[] coordinates = new Pair[numPoints + extraPoints];
        for (int i = 0; i < coordinates.length; ++i) {
            final long[] key = new long[numDimensions];
            final String value = String.valueOf(i);
            coordinates[i] = new Pair(key, value);
        }

        // Create an instance of AvlTree.
        final AvlTree tree = new AvlTree();

        // These variables will be modified by building and testing the AVL tree.
        int treeHeight = 0;
        long numberOfNodes = 0;

        // Build and test the AVL tree for the specified number of iterations.
        for (int k = 0; k < iterations; ++k)
        {
            // Shuffle the coordinates vector independently for each dimension,
            // unless a diagonal set of coordinates is specified.
            if (diagonal) {
                shuffleArray(oneCoordinate, rand);
                for (int j = 0; j < numDimensions; ++j) {
                    for (int i = 0; i < numPoints; ++i) {
                        coordinates[i].getKey()[j] = oneCoordinate[i];
                    }
                }
            } else {
                for (int j = 0; j < numDimensions; ++j) {
                    shuffleArray(oneCoordinate, rand);
                    for (int i = 0; i < numPoints; ++i) {
                        coordinates[i].getKey()[j] = oneCoordinate[i];
                    }
                }
            }

            // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
            for (int i = 1; i <= extraPoints; ++i) {
                for (int j = 0; j < numDimensions; ++j) {
                    coordinates[numPoints - 1 + i].getKey()[j] = coordinates[numPoints - 1 - i].getKey()[j];
                }
            }

            // Insert each coordinate (key-value pair) into the AVL tree.
            long iTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (tree.insert(coordinates[i])) {
                    // Create a KdNode that contains a TreeSet for each AvlNode inserted,
                    // which mimics the behavior of the KdTreeLogarithmic.insert method.
                    // NOTE that the KdNode constructor adds the value to that TreeSet.
                    if (tree.insertedNode != null) {
                        tree.insertedNode.kdTreeNode = new KdNode(coordinates[i]);
                        tree.insertedNode.kdTreeNode.avlTreeNode = tree.insertedNode;
                    }
                    // Verify the AVL tree after each insertion if requested.
                    if (verify) {
                        tree.verifyAvlTree();
                    }
                } else {
                    throw new RuntimeException("\n\nfailed to insert tuple " + i + "\n");
                }
            }
            iTime = System.currentTimeMillis() - iTime;
            insertTime[k] += (double) iTime / Constants.MILLISECONDS_TO_SECONDS;

            // Verify that the correct number of AVL nodes were inserted.
            if (tree.size() + extraPoints != coordinates.length) {
                throw new RuntimeException("\n\nnumber of coordinates = " + coordinates.length + "  !=  " +
                                           "number of inserted nodes + extra points = " + (tree.size() + extraPoints) + "\n");
            }

            // Erase and re-insert the coordinates in segments.
            if (fraction > 1) {
                int size = coordinates.length / fraction;
                // Each segment must contain at least 1 coordinate.
                if (size >= 1) {
                    // Iterate over the segments.
                    for (int i = 0, start = 0; i < fraction; ++i, start += size) {
                        // Prevent the end of the segment from exceeding the number of coordinates.
                        int end, segmentSize;
                        if (start + size > coordinates.length) {
                            end = coordinates.length;
                            segmentSize = coordinates.length - start;
                        } else {
                            end = start + size;
                            segmentSize = size;
                        }
                        // Shuffle the coordinates within each segment.
                        List<Pair> coordinateList = Arrays.asList(Arrays.copyOfRange(coordinates, start, end));
                        Collections.shuffle(coordinateList, rand);
                        Pair[] shuffledCoordinates = coordinateList.toArray(new Pair[0]);
                        long feraTime = System.currentTimeMillis();
                        if (reverse) {
                            // Erase each coordinate.
                            for (int j = segmentSize-1; j >= 0; --j) {
                                if (tree.erase(shuffledCoordinates[j])) {
                                    // Verify correctness of the k-d tree after each erasure.
                                    if (verify) {
                                        tree.verifyAvlTree();
                                    }
                                    // A search for a (key, value) pair after erasing it should fail.
                                    if (find && tree.contains(shuffledCoordinates[j])) {
                                        throw new RuntimeException("\n\nfound fractional pair " + j + " after erasing it\n");
                                    }
                                    // A search for the prior (key, value) pair after erasing a (key, value) pair should succeed.
                                    if (find && j > 0 && !tree.contains(shuffledCoordinates[j-1])) {
                                        throw new RuntimeException("\n\nfailed to find prior fractional pair " + (j-1) + " after erasing pair " + j + "\n");
                                    }
                                    // A search for all prior (key value) pairs after erasing a (key, value) pair should succeed.
                                    if (check && j > 0) {
                                        for (int l = j-1; l >= 0; --l) {
                                            if (!tree.contains(shuffledCoordinates[l])) {
                                                throw new RuntimeException("\n\nfailed to find preceeding fractional pair " + l + " after erasing pair " + j + "\n");
                                            }
                                        }
                                    }
                                } else {
                                    throw new RuntimeException("\n\nfailed to erase fractional pair " + j + " from dynamic k-d tree\n");
                                }
                            }
                        } else {
                            // Erase each coordinate.
                            for (int j = 0; j < segmentSize; ++j) {
                                if (tree.erase(shuffledCoordinates[j])) {
                                    // Verify correctness of the k-d tree after each erasure.
                                    if (verify) {
                                        tree.verifyAvlTree();
                                    }
                                    // A search for a (key, value) pair after erasing it should fail.
                                    if (find && tree.contains(shuffledCoordinates[j])) {
                                        throw new RuntimeException("\n\nfound fractional pair " + j + " after erasing it\n");
                                    }
                                    // A search for the next (key, value) pair after erasing a (key, value) pair should succeed.
                                    if (find && j < segmentSize-1 && !tree.contains(shuffledCoordinates[j+1])) {
                                        throw new RuntimeException("\n\nfailed to find next fractional pair " + (j+1) + " after erasing pair " + j + "\n");
                                    }
                                    // A search for all following (key, value) pairs after erasing a (key, value) pair should succeed.
                                    if (check && j < segmentSize-1) {
                                        for (int l = j+1; l < segmentSize; ++l) {
                                            if (!tree.contains(shuffledCoordinates[l])) {
                                                throw new RuntimeException("\n\nfailed to find following fractional pair " + l + " after erasing pair " + j + "\n");
                                            }
                                        }
                                    }
                                } else {
                                    throw new RuntimeException("\n\nfailed to erase fractional pair " + j + " from dynamic k-d tree\n");
                                }
                            }
                        }
                        feraTime = System.currentTimeMillis() - feraTime;
                        feraseTime[k] += (double) feraTime / Constants.MILLISECONDS_TO_SECONDS;

                        // Re-shuffle the coordinates within each segment.
                        coordinateList = Arrays.asList(shuffledCoordinates);
                        Collections.shuffle(coordinateList, rand);
                        shuffledCoordinates = coordinateList.toArray(new Pair[0]);
                        long finsTime = System.currentTimeMillis();
                        // Re-insert each coordinate.
                        for (int j = 0; j < segmentSize; ++j) {
                            if (tree.insert(shuffledCoordinates[j])) {
                                // Create a KdNode that contains a TreeSet for each AvlNode inserted,
                                // which mimics the behavior of the KdTreeLogarithmic.insert method.
                                // NOTE that the KdNode constructor adds the value to that TreeSet.
                                if (tree.insertedNode != null) {
                                    tree.insertedNode.kdTreeNode = new KdNode(shuffledCoordinates[j]);
                                    tree.insertedNode.kdTreeNode.avlTreeNode = tree.insertedNode;
                                }
                                if (verify) {
                                    tree.verifyAvlTree();
                                }
                            } else {
                                throw new RuntimeException("\n\nfailed to insert fractional pair " + j + "\n");
                            }
                        }
                        finsTime = System.currentTimeMillis() - finsTime;
                        finsertTime[k] += (double) finsTime / Constants.MILLISECONDS_TO_SECONDS;
                    }
                }
            }

            // Verify correct order of each node in the AVL tree and count the nodes.
            long vTime = System.currentTimeMillis();
            numberOfNodes = tree.verifyAvlTree();
            vTime = System.currentTimeMillis() - vTime;
            verifyTime[k] += (double) vTime / Constants.MILLISECONDS_TO_SECONDS;

            // Verify that the correct number of AVL nodes were inserted.
            if (numberOfNodes + extraPoints != coordinates.length) {
                throw new RuntimeException("\n\nnumber of coordinates = " + coordinates.length + "  !=  " +
                                           "number of counted nodes + extra points = " + (numberOfNodes + extraPoints) + "\n");
            }

            // Record the maximum tree height
            treeHeight = tree.getHeight();

            // Search for each coordinate in the AVL tree. 
            long sTime = System.currentTimeMillis();
            if (reverse) {
                for (int i = coordinates.length - 1; i >= 0; --i) {
                    if (!tree.contains(coordinates[i])) {
                        throw new RuntimeException("\n\nfailed to find tuple " + i + "\n");
                    }
                }
            } else {
                for (int i = 0; i < coordinates.length; ++i) {
                    if (!tree.contains(coordinates[i])) {
                        throw new RuntimeException("\n\nfailed to find tuple " + i + "\n");
                    }
                }
            }
            sTime = System.currentTimeMillis() - sTime;
            searchTime[k] += (double) sTime / Constants.MILLISECONDS_TO_SECONDS;

            // Erase each coordinate from the AVL tree.
            // Shuffle the coordinates. Reverse the order
            // of the shuffled coordinates if reverse is true.
            List<Pair> coordinateList = Arrays.asList(coordinates);
            Collections.shuffle(coordinateList, rand);
            Pair[] shuffledCoordinates = coordinateList.toArray(new Pair[0]);
            long eTime = System.currentTimeMillis();
            if (reverse) {
                for (int i = shuffledCoordinates.length-1; i >= 0; --i) {
                    if (tree.erase(shuffledCoordinates[i])) {
                        // Verify correctness of the k-d tree after each erasure.
                        if (verify) {
                            tree.verifyAvlTree();
                        }
                        // A search for a (key, value) pair after erasing it should fail.
                        if (find && tree.contains(shuffledCoordinates[i])) {
                            throw new RuntimeException("\n\nfound pair " + i + " after erasing it\n");
                        }
                        // A search for the prior (key, value) pair after erasing a (key, value) pair should succeed.
                        if (find && i > 0 && !tree.contains(shuffledCoordinates[i-1])) {
                            throw new RuntimeException("\n\nfailed to find prior pair " + (i-1) + " after erasing pair " + i + "\n");
                        }
                        // A search for all prior (key value) pairs after erasing a (key, value) pair should succeed.
                        if (check && i > 0) {
                            for (int j = i-1; j >= 0; --j) {
                                if (!tree.contains(shuffledCoordinates[j])) {
                                    throw new RuntimeException("\n\nfailed to find prior pair " + j + " after erasing pair " + i + "\n");
                                }
                            }
                        }
                    } else {
                        throw new RuntimeException("\n\nfailed to erase pair " + i + " from AVL tree\n");
                    }
                }
            } else {
                for (int i = 0; i < shuffledCoordinates.length; ++i) {
                    if (tree.erase(shuffledCoordinates[i])) {
                        // Verify correctness of the k-d tree after each erasure.
                        if (verify) {
                            tree.verifyAvlTree();
                        }
                        // A search for a (key, value) pair after erasing it should fail.
                        if (find && tree.contains(shuffledCoordinates[i])) {
                            throw new RuntimeException("\n\nfound pair " + i + " after erasing it\n");
                        }
                        // A search for the next (key, value) pair after erasing a (key, value) pair should succeed.
                        if (find && i < shuffledCoordinates.length-1 && !tree.contains(shuffledCoordinates[i+1])) {
                            throw new RuntimeException("\n\nfailed to find next pair " + (i+1) + " after erasing pair " + i + "\n");
                        }
                        // A search for all following (key, value) pairs after erasing a (key, value) pair should succeed.
                        if (check && i < shuffledCoordinates.length-1) {
                            for (int j = i+1; j < shuffledCoordinates.length; ++j) {
                                if (!tree.contains(shuffledCoordinates[j])) {
                                    throw new RuntimeException("\n\nfailed to find following pair " + j + " after erasing pair " + i + "\n");
                                }
                            }
                        }
                    } else {
                        throw new RuntimeException("\n\nfailed to erase pair " + i + " from logarithmic k-d tree\n");
                    }
                }
            }
            eTime = System.currentTimeMillis() - eTime;
            eraseTime[k] += (double) eTime / Constants.MILLISECONDS_TO_SECONDS;

            if ( !tree.isEmpty() ) {
                throw new RuntimeException("\n\ntree is not empty following erasure of all pairs, size = " + tree.size() + "\n");
            }

            System.out.println("finished iteration " + (k + 1));
        }

        // Report AVL tree statistics.
        System.out.println("\nnumber of nodes = " + numberOfNodes + "  k-d tree height = " +
                           treeHeight + "\n");

        // Here is a kludge for passing parameters to the calcMeanStd method by reference.
        final double[] mean = new double[1];
        final double[] std = new double[1];

        // Report execution times.
        calcMeanStd(insertTime, mean, std);
        System.out.printf("insert time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(verifyTime, mean, std);
        System.out.printf("verify time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(searchTime, mean, std);
        System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(eraseTime, mean, std);
        System.out.printf("delete time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        if (fraction > 1) {
            calcMeanStd(finsertTime, mean, std);
            System.out.printf("\nfinser time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(feraseTime, mean, std);
            System.out.printf("fdelet time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            final double[] tinsertTime = new double[iterations];
            final double[] teraseTime = new double[iterations];
            for (int i = 0; i < iterations; ++i) {
                tinsertTime[i] = insertTime[i] + finsertTime[i];
                teraseTime[i] = eraseTime[i] + feraseTime[i];
            }
            calcMeanStd(tinsertTime, mean, std);
            System.out.printf("\ntinser time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(teraseTime, mean, std);
            System.out.printf("tdelet time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        // Report the rotation counters.
        System.out.println("\ninsert\tLL = " + (tree.lli/iterations) + "\tLR = " + (tree.lri/iterations) +
                           "\tRL = " + (tree.rli/iterations) + "\tRR = " + (tree.rri/iterations) +
                           "\ttotal single = " + ((tree.lli + tree.lri + tree.rli + tree.rri)/iterations));
        System.out.println("delete\tLL = " + (tree.lle/iterations) + "\tLR = " + (tree.lre/iterations) +
                           "\tRL = " + (tree.rle/iterations) + "\tRR = " + (tree.rre/iterations) +
                           "\ttotal single = " + ((tree.lle + tree.lre + tree.rle + tree.rre)/iterations));
    
        System.out.println();
    }
} // class TestAvlTree


==> anc/KdTreeLogarithmic/TestKdTreeDynamic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for KdTreeDynamic.java, KdTreeStatic.java, KdTreeNlogn.java, KdTreeKnlogn.java
 * KdNode.java, MergeSort.java, NearestNeighborHeap.java, Pair.java, Paire.java and Constants.java
 *
 * Configuration is controlled via the following constants in Constants.java
 * 
 * NLOGN - If true, specifies the O[n log(n)] static k-d tree algorithm instead of
 *         the O[kn log(n)] static k-d tree algorithm.
 * 
 * INSERTION_SORT_CUTOFF - An integer that specifies the number of nodes at which insertion
 *                         sort replaces merge sort in the MergeSort.mergeSort* methods.
 * 
 * MEDIAN_OF_MEDIANS_CUTOFF - An integer that specifies number of nodes at which insertion
 *                            sort replaces the median-of-medians algorithm in the
 *                            KdTreeNlogn.partiiton method.
 * 
 * NLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[n log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * KNLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[kn log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * MERGE_CUTOFF - An integer the specifies the number of nodes above which multiple
 *               threads are used for merge sort, independent of the number of threads
 *               specified by the -t command-line option (see below).
 * 
 * MULTI_THREAD_CUTOFF - An integer that specifies the number of nodes above which
 *                       multiple threads are used to construct a static k-d tree.
 * 
 * AVL_BALANCE - If true, the KdTreeDynamic.isBalanced method checks for AVL balance;
 *               otherwise, this method checks for red-black balance. It appears that
 *               red-black balance confers better performance than AVL balance.
 * 
 * HEIGHT_DIFF - An integer that specifies, for red-black balance, the maximum allowed
 *               height difference between the < and > subtrees of a node when one subtree
 *               is empty; or for AVL balance, the maximum allowed height difference
 *               between the < and > subtrees of a node. This balance is used to maintain
 *               the balance of a dynamic k-d tree, not a static k-d tree.
 * 
 * ENABLE_DEBUG - If true, perform additional validity checks.
 * 
 * ENABLE_1TO3 - If true, rebalancing of a dynamic k-d tree is performed using simple
 *               operations, and recursive k-d deletion is curtailed, when a subtree
 *               contains <= 3 nodes.
 * 
 * ENABLE_PREFERRED_KD_NODE - If true, compare the heights of a deleted 2-child k-d node's
 *                            child subtrees to select a preferred replacement node.
 * 
 * ENABLE_LINKED_LIST - If true, use the LinkedList version of region search
 *                      instead of the ArrayList version.
 * 
 * ENABLE_INSERTION_REBALANCE - If true, a dynamic k-d tree is rebalanced after insertion
 *                              of a node if necessary.
 * 
 * ENABLE_DELETION_REBALANCE - If true, a dynamic k-d tree is rebalanced after deletion
 *                             of a node if necessary.
 * 
 * ENABLE_HISTOGRAMS - If true, histograms are obtained for rebalancing operations.
 * 
 * ENABLE_TUPLE_COPY - If true, specifies that the tuple array is copied in the
 *                     KdTreeDynamic.erase method and the KdNode and AvlNode constructors.
 * 
 * ENABLE_LIST_PREPEND - If true, a new k-d node is prepended to the doubly linked list
 *                       by the KdTreeStatic.add mthod; otherwise, the new k-d node is appended.
 * 
 * ENABLE_LIST_PREPEND_ALL - If true, a doubly linked list of k-d nodes is prepended to
 *                           another doubly linked list by KdTreeStatic.addList method; otherwise,
 *                           the list is appended.
 * 
 * Usage:
 *
 * java TestKdTreeDynamic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] [-j] [-s S] \
 *                        [-p P] [-v] [-f] [-c] [-w] [-y] [-z Z] [-r] [-i] [-h]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -x The number X of duplicate points added to the set of randomly generated points (default 100)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to a query point
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 * 
 * -j Perform a region search in a hypercube centered at a query point
 * 
 * -s The search divisor S that modifies the size of the hypercube for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -v Verify a correct k-d tree after each insertion or erasure of each pair (default off)
 * 
 * -f Search for the next pair after erasure of each pair (default off)
 * 
 * -c Search for all remaining pairs after erasure of each pair (default off)
 * 
 * -w Create a worst-case set of points by walking a k-d tree in order (default off)
 * 
 * -y Create a set of points that lie on the diagonal of the hypercube (default off)
 * 
 * -z The number Z of segments into which to break the points for erasure/insertion (default 1)
 * 
 * -r Reverse the order of points for erasure relative to insertion (default off)
 *
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -h Help, i.e., print the above explanation of command-line options.
 */

import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;
import java.util.Arrays;
import java.util.Collections;
import java.util.List;
import java.util.Random;

/**
 * <p>
 * The k-d tree is described by Jon Bentley in "Multidimensional Binary Search Trees Used
 * for Associative Searching", CACM 18(9): 509-517, 1975.  One approach to building a
 * balanced k-d tree involves finding the median of the data at each level of recursive
 * subdivision of those data.  A O(n) algorithm that may be used to find the median and
 * partition data about that median is described by Manuel Blum, Robert W. Floyd, Vaughan
 * Pratt, Ronald L. Rivest and Robert E. Tarjan in "Time Bounds for Selection", Journal of
 * Computer and System Sciences 7: 448-461, 1973 as well as by Thomas H. Cormen, Charles E.
 * Leiserson, Ronald L. Rivest and Clifford Stein in Section 9.3, "Selection in worst-case
 * linear time", pages 220-222 in "Introduction to Algorithms, Third Edition", MIT Press,
 * Cambridge, Massachusetts, 2009.
 * </p>
 *
 * @author Russell A. Brown
 */
public class TestKdTreeDynamic {

    /**
     * <p>
     * The {@code shuffleArray} method shuffles an array via the Fischer-Yates algorithm.
     * See https://stackoverflow.com/questions/1519736/random-shuffling-of-an-array
     * </p>
     * 
     * @param array - the array to shuffle
     * @param random - the random-number generator
     */
    private static void shuffleArray(final long[] array,
                                     final Random rand)
    {
        int index;
        for (int i = array.length - 1; i > 0; i--)
        {
            index = rand.nextInt(i + 1);
            if (index != i)
            {
                array[index] ^= array[i];
                array[i] ^= array[index];
                array[index] ^= array[i];
            }
        }
    }

    /**
     * <p>
     * The {@code calMeanStd} method calculates the mean
     * and standard deviation from an array of samples.
     * </p>
     * 
     * @param mean - a double[] array for returning the mean by reference
     * @param random - a double[] array for returning the std. dev. by reference
     */
    private static void calcMeanStd(final double[] samples,
                                    final double[] mean,
                                    final double[] std)
    {
        double sum = 0, sum2 = 0;
        for (int i = 0; i < samples.length; ++i) {
            sum += samples[i];
            sum2 += samples[i] * samples[i];
        }
        double n = (double) samples.length;
        mean[0] = sum / n;
        std[0] = Math.sqrt((n * sum2) - (sum * sum)) / n;
    }

    /**
     * <p>
     * Define a simple data set then build a k-d tree.
     * </p>
     */
    public static void main(String[] args)
    {
        // Set the defaults then parse the input arguments.
        int iterations = 1;
        int numPoints = 262144;
        int extraPoints = 100;
        int numDimensions = 3;
        int numThreads = 1;
        long searchDivisor = 10;
        int maximumNumberOfNodesToPrint = 5;
        int numNearestNeighbors = 5;
        int fraction = 1;
        boolean neighbors = false;
        boolean region = false;
        boolean balanced = false;
        boolean verify = false;
        boolean find = false;
        boolean check = false;
        boolean worst = false;
        boolean diagonal = false;
        boolean reverse = false;
		
        for (int i = 0; i < args.length; i++) {
            if ( args[i].equals("-i") || args[i].equals("--iterations") ) {
                iterations = Integer.parseInt(args[++i]); 
                continue;
            }
             if ( args[i].equals("-n") || args[i].equals("--numPoints") ) {
                numPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-x") || args[i].equals("--extraPoints") ) {
                extraPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-d") || args[i].equals("--numDimensions") ) {
                numDimensions = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-t") || args[i].equals("--numThreads") ) {
                numThreads = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-s") || args[i].equals("--searchDivisor") ) {
                searchDivisor = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-p") || args[i].equals("--maximumNodesToPrint") ) {
                maximumNumberOfNodesToPrint = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-m") || args[i].equals("--nearestNeighborCount") ) {
                numNearestNeighbors = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-b") || args[i].equals("--balanced")) {
                balanced = !balanced;
                continue;
            }
            if (args[i].equals("-g") || args[i].equals("--neighbors")) {
                neighbors = !neighbors;
                continue;
            }
            if (args[i].equals("-j") || args[i].equals("--region")) {
                region = !region;
                continue;
            }
            if (args[i].equals("-v") || args[i].equals("--verify")) {
                verify = !verify;
                continue;
            }
            if (args[i].equals("-f") || args[i].equals("--find")) {
                find = !find;
                continue;
            }
            if (args[i].equals("-c") || args[i].equals("--check")) {
                check = !check;
                continue;
            }
            if (args[i].equals("-w") || args[i].equals("--worst")) {
                worst = !worst;
                continue;
            }
            if (args[i].equals("-y") || args[i].equals("--diagonal")) {
                diagonal = !diagonal;
                continue;
            }
            if ( args[i].equals("-z") || args[i].equals("--fraction") ) {
                fraction = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-r") || args[i].equals("--reverse")) {
                reverse = !reverse;
                continue;
            }
            if (args[i].equals("-h") || args[i].equals("--help")) {
                System.out.println("\nUsage:\n");
                System.out.println("java TestKdTreeDynamicmic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] [-j] " +
                                   "[-s S] [-p P] [-v] [-f] [-c] [-w] [-y] [-z Z] [-r] [-i] [-h]\n\n" +
                                   "where the command-line options are interpreted as follows.\n");
                System.out.println("-n The number N of randomly generated points used to build the k-d tree\n");
                System.out.println("-x The number X of duplicate points added to to randomly generated points\n");
                System.out.println("-d The number of dimensions D (aka k) of the k-d tree\n");
                System.out.println("-t The number of threads T used to build and search the static k-d tree\n");
                System.out.println("-b Build a balanced, static k-d tree for comparison to the dynamic k-d tree\n");
                System.out.println("-g Find nearest neighbors to a query point\n");
                System.out.println("-m The maximum number M of nearest neighbors to be found\n");
                System.out.println("-j Perform a region search in a hypercube centered at a query point\n");
                System.out.println("-s The search divisor S that modifies the size of the hypercube for region search\n");
                System.out.println("-p The maximum number P of nodes to report when reporting region search results\n");
                System.out.println("-v Verify the k-d tree ordering and balance after insertion or erasure of each pair\n");
                System.out.println("-f Check for the next point after deleting each point (a cheap alternative to -v)\n");
                System.out.println("-c Check for all remaining points after deleting each point (an expensive alternative to -v)\n");
                System.out.println("-w Create a worst-case set of point by walking a k-d tree in order\n");
                System.out.println("-y Create a set of points that lie on the diagonal of the hypercube\n");
                System.out.println("-z The number Z of segments into which to break the points for erasure/insertion\n");
                System.out.println("-r Reverse the order of points for erasure relative to insertion\n");
                System.out.println("-i The number I of iterations of k-d tree creation\n");
                System.out.println("-h List the command-line options\n");
                System.exit(0);
            }
            throw new RuntimeException("\n\nillegal command-line argument: " + args[i] + "\n");
        }

        // Calculate a delta coordinate by dividing the positive range of long
        // by the number of points and truncating the quotient. Because the positive
        // range is less than half the full range of long, multiplying the
        // delta coordinate by the number of points ought to produce a product
        // that is less than half the full range of long and therefore avoid
        // possible overflow when comparing keys via the superKeyCompare function.
        // Calculate a padding coordinate to center the coordinates about zero.
        final long deltaCoordinate = Long.MAX_VALUE / numPoints;
        final long padCoordinate = (Long.MAX_VALUE - (numPoints * deltaCoordinate)) / 2;

        // Declare and initialize the oneCoordinate array. Equally space each coordinate
        // across the range of centered coordinates.
        final long beginCoordinate = Long.MIN_VALUE + padCoordinate;
        long thisCoordinate = beginCoordinate;
        long endCoordinate = 0;
        final long[] oneCoordinate = new long[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            oneCoordinate[i] = thisCoordinate;
            endCoordinate = thisCoordinate;
            thisCoordinate += deltaCoordinate;
        }

        // These two coordinates indicate whether integer overlow occurs for region search.
        long maxCoordinate = endCoordinate * 2;
        long minCoordinate = -beginCoordinate * 2;

        System.out.println("\ndeltaCoordinate = " + deltaCoordinate);
        System.out.println("padCoordinate = " + padCoordinate);
        System.out.println("beginCoordinate = " + beginCoordinate);
        System.out.println("endCoordinate = " + endCoordinate);
        System.out.println("minCoordinate = " + minCoordinate);
        System.out.println("maxCoordinate = " + maxCoordinate);

        // Calculate the number of child threads to be the number of threads minus 1, then
        // calculate the maximum tree depth at which to launch a child thread.  Truncate
        // this depth such that the total number of threads, including the master thread, is
        // an integer power of 2, hence simplifying the launching of child threads by restricting
        // them to only the < branch of the tree for some number of levels of the tree.
        int n = 0;
        if (numThreads > 0) {
            while (numThreads > 0) {
                n++;
                numThreads >>= 1;
            }
            numThreads = 1 << (n - 1);
        } else {
            numThreads = 0;
        }
        final int childThreads = numThreads - 1;
        int maximumSubmitDepth = -1;
        if (numThreads < 2) {
            maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
        } else if (numThreads == 2) {
            maximumSubmitDepth = 0;
        } else {
            maximumSubmitDepth = (int) Math.floor( Math.log( (double) childThreads ) / Math.log(2.) );
        }
        System.out.println("\nNumber of child threads = " + childThreads + "  maximum submit depth = " + maximumSubmitDepth + "\n");
		
        // Create a fixed thread pool ExecutorService.
        ExecutorService executor = null;
        if (childThreads > 0) {
            try {
                executor = Executors.newFixedThreadPool(childThreads);
            } catch (IllegalArgumentException e) {
                throw new IllegalArgumentException("executor exception " + e.getMessage());
            }
        }
		
        // Allocate arrays to store the execution times and statistics.
        final double[] createTime = new double[iterations];
        final double[] insertTime = new double[iterations];
        final double[] verifyTime = new double[iterations];
        final double[] searchTime = new double[iterations];
        final double[] eraseTime = new double[iterations];
        final double[] finsertTime = new double[iterations];
        final double[] feraseTime = new double[iterations];
        final double[] containsTime = new double[iterations];
        final double[] neighborsSearchTime = new double[iterations];
        final double[] neighborsBruteTime = new double[iterations];
        final double[] regionSearchTime = new double[iterations];
        final double[] regionBruteTime = new double[iterations];

        // Initialize the random-number generator using Pi as a seed. An alternative to Random might be the Mersenne twister:
        // https://commons.apache.org/proper/commons-math/javadocs/api-3.6.1/org/apache/commons/math3/random/MersenneTwister.html
        Random rand = new Random();
        rand.setSeed(3141592653589793239L);
		
        // Declare and initialize the coordinates array. Each element of the
        // coordinates array is a pair wherein the key is an array of (x, y, z, etc.)
        // coordinates and the value is the string representation of an integer.
        //
        // Do not append extra pairs if worst-case (sorted) order is specified,
        // because worst-case order is achieved by building a k-d tree from
        // randomly ordered pairs and then walking the tree in sorted order
        // in order to cull sorted-order pairs. Because extra pairs have
        // duplicate tuples their values are stored in a key-to-multiple-values
        // map. However, culling sorted-order pairs takes only the first
        // of multiple values to form the pair. Hence, not all values will
        // be represented in the sorted-order pairs. This problem is avoided
        // by appending no extra pairs when worst-case order is specified.
        extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
        if (worst) {
            extraPoints = 0;
        }
        final Pair[] coordinates = new Pair[numPoints + extraPoints];
        for (int i = 0; i < coordinates.length; ++i) {
            final long[] key = new long[numDimensions];
            final String value = String.valueOf(i);
            coordinates[i] = new Pair(key, value);
        }

        // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
        long[] query = new long[numDimensions];
        long[] queryLower = new long[numDimensions];
        long[] queryUpper = new long[numDimensions];
        for (int i = 0; i < numDimensions; i++) {
            query[i] = i;
            queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
            queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
        }
        // Ensure that each query lower bound <= the corresponding query upper bound.
        for (int i = 0; i < queryLower.length; ++i) {
            if (queryLower[i] > queryUpper[i]) {
                long tmp = queryLower[i];
                queryLower[i] = queryUpper[i];
                queryUpper[i] = tmp;
            }
        }

        // Create an instance of KdTreeDynamic.
        final KdTreeDynamic tree = new KdTreeDynamic(numDimensions, executor, maximumSubmitDepth);

        // These variables will be modified by building and testing the k-d tree.
        long treeSize = 0L, numberOfNodes = 0L, staticNumberOfNodes = 0L;
        int treeHeight = 0, staticTreeHeight = 0, numRegionNodes = 0, numNeighborsNodes = 0;

        // Build and test the k-d tree for the specified number of iterations.
        for (int k = 0; k < iterations; ++k)
        {
            // Shuffle the coordinates vector independently for each dimension,
            // unless a diagonal set of coordinates is specified.
            if (diagonal) {
                shuffleArray(oneCoordinate, rand);
                for (int j = 0; j < numDimensions; ++j) {
                    for (int i = 0; i < numPoints; ++i) {
                        coordinates[i].getKey()[j] = oneCoordinate[i];
                    }
                }
            } else {
                for (int j = 0; j < numDimensions; ++j) {
                    shuffleArray(oneCoordinate, rand);
                    for (int i = 0; i < numPoints; ++i) {
                        coordinates[i].getKey()[j] = oneCoordinate[i];
                    }
                }
            }

            // Reflect pairs across coordinates[numPoints - 1] to initialize the extra pairs.
            for (int i = 1; i <= extraPoints; ++i) {
                for (int j = 0; j < numDimensions; ++j) {
                    coordinates[numPoints - 1 + i].getKey()[j] = coordinates[numPoints - 1 - i].getKey()[j];
                }
            }

            // Wrap a static k-d tree in a dynamic k-d tree. Walk the tree
            // in sorted order and over-write the first numPoints pairs
            // in the coordinates array to create worst-case coordinates.
            // Return the number ofnodes and execution times by reference
            // via single-element arrays.
            if (worst) {
                final long[] nN = new long[1];
                final double[] iT = new double[1]; // initialization time
                final double[] sT = new double[1]; // sort time
                final double[] rT = new double[1]; // remove time
                final double[] kT = new double[1]; // k-d tree-build time
                final double[] vT = new double[1]; // verify time

                final KdTreeDynamic arbre =
                    new KdTreeDynamic(numDimensions,
                                      executor,
                                      maximumSubmitDepth,
                                      KdTreeStatic.createKdTree(coordinates,
                                                                executor,
                                                                maximumSubmitDepth,
                                                                nN,
                                                                iT,
                                                                sT,
                                                                rT,
                                                                kT,
                                                                vT));

                // Check that the static tree contains the correct number of nodes.
                long worstNumberOfNodes = arbre.verifyKdTree();
                if (nN[0] != worstNumberOfNodes) {
                    throw new RuntimeException("\n\nfor worst tree, number of nodes from createKdTree = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               worstNumberOfNodes + "\n");
                }
                if (numPoints != worstNumberOfNodes) {
                    throw new RuntimeException("\n\nfor worst tree, number of non-extra pairs = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               worstNumberOfNodes + "\n");
                }


                // Walk the tree in sorted order and over-write the first
                // numPoints pairs in the coordinates array. Pass the 'index'
                // counter by referenced via a single-element array.
                int[] index = {0};
                int worstPoints = tree.getSortedPairs(arbre.root, coordinates, index);

                if (worstPoints != index[0]) {
                    throw new RuntimeException("\n\nnumber of sorted points = " + worstPoints + "  !=  " +
                                               "number of indexed points = " + index[0] + "\n");
                }

                if (worstPoints != numPoints) {
                    throw new RuntimeException("\n\nnumber of non-extra coordinates = " + numPoints + "  !=  " +
                                               "number of sorted points = " + worstPoints + "\n");    
                }
            }

           // Insert each coordinate into the dynamic k-d tree.
            long iTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (tree.insert(coordinates[i])) {
                    if (verify) {
                        tree.verifyKdTree();
                    }
                } else {
                    throw new RuntimeException("\n\nfailed to insert pair " + i + "\n");
                }
            }
            iTime = System.currentTimeMillis() - iTime;
            insertTime[k] += (double) iTime / Constants.MILLISECONDS_TO_SECONDS;

            // Erase and re-insert the coordinates in segments.
            if (fraction > 1) {
                int size = coordinates.length / fraction;
                // Each segment must contain at least 1 coordinate.
                if (size >= 1) {
                    // Iterate over the segments.
                    for (int i = 0, start = 0; i < fraction; ++i, start += size) {
                        // Prevent the end of the segment from exceeding the number of coordinates.
                        int end, segmentSize;
                        if (start + size > coordinates.length) {
                            end = coordinates.length;
                            segmentSize = coordinates.length - start;
                        } else {
                            end = start + size;
                            segmentSize = size;
                        }
                        // Shuffle the coordinates within each segment unless worst is true.
                        List<Pair> coordinateList = Arrays.asList(Arrays.copyOfRange(coordinates, start, end));
                        if (!worst) {
                            Collections.shuffle(coordinateList, rand);
                        }
                        Pair[] shuffledCoordinates = coordinateList.toArray(new Pair[0]);
                        long feraTime = System.currentTimeMillis();
                        if (reverse) {
                            // Erase each coordinate.
                            for (int j = segmentSize-1; j >= 0; --j) {
                                if (tree.erase(shuffledCoordinates[j])) {
                                    // Verify correctness of the k-d tree after each erasure.
                                    if (verify) {
                                        tree.verifyKdTree();
                                    }
                                    // A search for a (key, value) pair after erasing it should fail.
                                    if (find && tree.contains(shuffledCoordinates[j])) {
                                        throw new RuntimeException("\n\nfound fractional pair " + j + " after erasing it\n");
                                    }
                                    // A search for the prior (key, value) pair after erasing a (key, value) pair should succeed.
                                    if (find && j > 0 && !tree.contains(shuffledCoordinates[j-1])) {
                                        throw new RuntimeException("\n\nfailed to find prior fractional pair " + (j-1) + " after erasing pair " + j + "\n");
                                    }
                                    // A search for all prior (key value) pairs after erasing a (key, value) pair should succeed.
                                    if (check && j > 0) {
                                        for (int l = j-1; l >= 0; --l) {
                                            if (!tree.contains(shuffledCoordinates[l])) {
                                                throw new RuntimeException("\n\nfailed to find preceeding fractional pair " + l + " after erasing pair " + j + "\n");
                                            }
                                        }
                                    }
                                } else {
                                    throw new RuntimeException("\n\nfailed to erase fractional pair " + j + " from dynamic k-d tree\n");
                                }
                            }
                        } else {
                            // Erase each coordinate.
                            for (int j = 0; j < segmentSize; ++j) {
                                if (tree.erase(shuffledCoordinates[j])) {
                                    // Verify correctness of the k-d tree after each erasure.
                                    if (verify) {
                                        tree.verifyKdTree();
                                    }
                                    // A search for a (key, value) pair after erasing it should fail.
                                    if (find && tree.contains(shuffledCoordinates[j])) {
                                        throw new RuntimeException("\n\nfound fractional pair " + j + " after erasing it\n");
                                    }
                                    // A search for the next (key, value) pair after erasing a (key, value) pair should succeed.
                                    if (find && j < segmentSize-1 && !tree.contains(shuffledCoordinates[j+1])) {
                                        throw new RuntimeException("\n\nfailed to find next fractional pair " + (j+1) + " after erasing pair " + j + "\n");
                                    }
                                    // A search for all following (key, value) pairs after erasing a (key, value) pair should succeed.
                                    if (check && j < segmentSize-1) {
                                        for (int l = j+1; l < segmentSize; ++l) {
                                            if (!tree.contains(shuffledCoordinates[l])) {
                                                throw new RuntimeException("\n\nfailed to find following fractional pair " + l + " after erasing pair " + j + "\n");
                                            }
                                        }
                                    }
                                } else {
                                    throw new RuntimeException("\n\nfailed to erase fractional pair " + j + " from dynamic k-d tree\n");
                                }
                            }
                        }
                        feraTime = System.currentTimeMillis() - feraTime;
                        feraseTime[k] += (double) feraTime / Constants.MILLISECONDS_TO_SECONDS;

                        // Re-shuffle the coordinates within each segment unless worst is true.
                        coordinateList = Arrays.asList(shuffledCoordinates);
                        if (!worst) {
                            Collections.shuffle(coordinateList, rand);
                        }
                        shuffledCoordinates = coordinateList.toArray(new Pair[0]);
                        long finsTime = System.currentTimeMillis();
                        // Re-insert each coordinate.
                        for (int j = 0; j < segmentSize; ++j) {
                            if (tree.insert(shuffledCoordinates[j])) {
                                if (verify) {
                                    tree.verifyKdTree();
                                }
                            } else {
                                throw new RuntimeException("\n\nfailed to insert fractional pair " + j + "\n");
                            }
                        }
                        finsTime = System.currentTimeMillis() - finsTime;
                        finsertTime[k] += (double) finsTime / Constants.MILLISECONDS_TO_SECONDS;
                    }
                }
            }

            // Record the maximum tree height and the tree size.
            treeHeight = tree.getTreeHeight();
            treeSize = KdTreeDynamic.getSize(tree);

            // Verify correct order of each node in the k-d tree and count the nodes.
            long vTime = System.currentTimeMillis();
            numberOfNodes = tree.verifyKdTree();
            vTime = System.currentTimeMillis() - vTime;
            verifyTime[k] += (double) vTime / Constants.MILLISECONDS_TO_SECONDS;

            if (numberOfNodes + extraPoints != coordinates.length) {
                throw new RuntimeException("\n\nnumber of coordinates = " + coordinates.length + "  !=  " +
                                           "number of nodes + extra points = " + (numberOfNodes + extraPoints) + "\n");
            }

            // Search for each coordinate in the k-d tree. 
            long sTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (!tree.contains(coordinates[i])) {
                    throw new RuntimeException("\n\nfailed to find pair " + i + "\n");
                }
            }
            sTime = System.currentTimeMillis() - sTime;
            searchTime[k] += (double) sTime / Constants.MILLISECONDS_TO_SECONDS;

            // Region search the k-d tree to find the nodes within a hypercube search region centered near the origin.
            if (region) {
                // Search the tree to get the list of KdNodes
                long rsTime = System.currentTimeMillis();
                List<KdNode> regionNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, true);
                rsTime = System.currentTimeMillis() - rsTime;
                regionSearchTime[k] += (double) rsTime / Constants.MILLISECONDS_TO_SECONDS;
                numRegionNodes = regionNodes.size();

                // Search the tree again to get the list of KdNodes.
                long bsTime = System.currentTimeMillis();
                List<KdNode> bruteNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, false);
                bsTime = System.currentTimeMillis() - bsTime;
                regionBruteTime[k] += (double) bsTime / Constants.MILLISECONDS_TO_SECONDS;

                // Compare the results of region search and brute-force search.
                if (regionNodes.size() != bruteNodes.size()) {
                    throw new RuntimeException("\n\nnumber of nodes found by region-search and brute-force do not match\n");
                } else {
                    for (int i = 0; i < regionNodes.size(); ++i) {
                        if (MergeSort.superKeyCompare(regionNodes.get(i).tuple, bruteNodes.get(i).tuple, 0) != 0L) {
                            throw new RuntimeException("\n\nregion-search and brute-force values at " + i + " do not match\n");
                        }
                    }
                }
            }

            // Search the k-d tree to find the numNearestNeighbors nearest neighbors to the first point.
            if (neighbors)
            {
                // Search the tree to get the list of KdNodes.
                long nnTime = System.currentTimeMillis();
                List<Paire> nnList = tree.findNearestNeighbors(query, numNearestNeighbors);
                nnTime = System.currentTimeMillis() - nnTime;
                neighborsSearchTime[k] += (double) nnTime / Constants.MILLISECONDS_TO_SECONDS;
                numNeighborsNodes = nnList.size();

                // Search the tree again to get the list of KdNodes.
                long bfTime = System.currentTimeMillis();
                List<Paire> bfList = tree.findBruteNeighbors(query, numNearestNeighbors);
                bfTime = System.currentTimeMillis() - bfTime;
                neighborsBruteTime[k] += (double) bfTime / Constants.MILLISECONDS_TO_SECONDS;
                int numBruteNodes = bfList.size();

                // Compare the results of nearest-neighbor search and brute-force search.
                if (numNeighborsNodes != numBruteNodes) {
                    System.out.println("nearest-neighbor size = " + numNeighborsNodes +
                                       "  !=  brute-force size = " + numBruteNodes);
                }
                for (int i = 0; i < numNeighborsNodes; ++i) {
                    if (MergeSort.superKeyCompare(bfList.get(i).getValue().tuple, nnList.get(i).getValue().tuple, 0) != 0L) {
                        System.out.println("nearest-neighbor and brute-force values at " + i + " do not match");
                        System.out.println("nn dist = " + nnList.get(i).getKey() +
                                           "  bf dist = " + bfList.get(i).getKey()+ "\n");
                    }
                }
            }

            // Erase each coordinate from the dynamic k-d tree.
            // Shuffle the coordinates unless worst is true. Reverse the
            // order of the shuffled coordinates if reverse is true.
            List<Pair> coordinateList = Arrays.asList(coordinates);
            if (!worst) {
                Collections.shuffle(coordinateList, rand);
            }
            Pair[] shuffledCoordinates = coordinateList.toArray(new Pair[0]);
            long eTime = System.currentTimeMillis();
            if (reverse) {
                for (int i = shuffledCoordinates.length-1; i >= 0; --i) {
                    if (tree.erase(shuffledCoordinates[i])) {
                        // Verify correctness of the k-d tree after each erasure.
                        if (verify) {
                            tree.verifyKdTree();
                        }
                        // A search for a (key, value) pair after erasing it should fail.
                        if (find && tree.contains(shuffledCoordinates[i])) {
                            throw new RuntimeException("\n\nfound pair " + i + " after erasing it\n");
                        }
                        // A search for the prior (key, value) pair after erasing a (key, value) pair should succeed.
                        if (find && i > 0 && !tree.contains(shuffledCoordinates[i-1])) {
                            throw new RuntimeException("\n\nfailed to find prior pair " + (i-1) + " after erasing pair " + i + "\n");
                        }
                        // A search for all prior (key value) pairs after erasing a (key, value) pair should succeed.
                        if (check && i > 0) {
                            for (int j = i-1; j >= 0; --j) {
                                if (!tree.contains(shuffledCoordinates[j])) {
                                    throw new RuntimeException("\n\nfailed to find prior pair " + j + " after erasing pair " + i + "\n");
                                }
                            }
                        }
                    } else {
                        throw new RuntimeException("\n\nfailed to erase pair " + i + " from dynamic k-d tree\n");
                    }
                }
            } else {
                for (int i = 0; i < shuffledCoordinates.length; ++i) {
                    if (tree.erase(shuffledCoordinates[i])) {
                        // Verify correctness of the k-d tree after each erasure.
                        if (verify) {
                            tree.verifyKdTree();
                        }
                        // A search for a (key, value) pair after erasing it should fail.
                        if (find && tree.contains(shuffledCoordinates[i])) {
                            throw new RuntimeException("\n\nfound pair " + i + " after erasing it\n");
                        }
                        // A search for the next (key, value) pair after erasing a (key, value) pair should succeed.
                        if (find && i < shuffledCoordinates.length-1 && !tree.contains(shuffledCoordinates[i+1])) {
                            throw new RuntimeException("\n\nfailed to find next pair " + (i+1) + " after erasing pair " + i + "\n");
                        }
                        // A search for all following (key, value) pairs after erasing a (key, value) pair should succeed.
                        if (check && i < shuffledCoordinates.length-1) {
                            for (int j = i+1; j < shuffledCoordinates.length; ++j) {
                                if (!tree.contains(shuffledCoordinates[j])) {
                                    throw new RuntimeException("\n\nfailed to find following pair " + j + " after erasing pair " + i + "\n");
                                }
                            }
                        }
                    } else {
                        throw new RuntimeException("\n\nfailed to erase pair " + i + " from dynamic k-d tree\n");
                    }
                }
            }
            eTime = System.currentTimeMillis() - eTime;
            eraseTime[k] += (double) eTime / Constants.MILLISECONDS_TO_SECONDS;

            if ( !tree.isEmpty() ) {
                throw new RuntimeException("\n\ntree is not empty following erasure of all pairs, size = " + KdTreeDynamic.getSize(tree) + "\n");
            }

            // Wrap a static k-d tree in a dynamic k-d tree. Return the number of
            // nodes and execution times by reference via single-element arrays.
            if (balanced)
            {
                final long[] nN = new long[1];
                final double[] iT = new double[1]; // initialization time
                final double[] sT = new double[1]; // sort time
                final double[] rT = new double[1]; // remove time
                final double[] kT = new double[1]; // k-d tree-build time
                final double[] vT = new double[1]; // verify time

                final KdTreeDynamic arbre =
                    new KdTreeDynamic(numDimensions,
                                      executor,
                                      maximumSubmitDepth,
                                      KdTreeStatic.createKdTree(coordinates,
                                                                executor,
                                                                maximumSubmitDepth,
                                                                nN,
                                                                iT,
                                                                sT,
                                                                rT,
                                                                kT,
                                                                vT));

                staticTreeHeight = arbre.getTreeHeight();
                createTime[k] = iT[0] + sT[0] + rT[0] + kT[0];

                // Check that the static tree contains the correct number of nodes.
                staticNumberOfNodes = arbre.verifyKdTree();
                if (nN[0] != staticNumberOfNodes) {
                    throw new RuntimeException("\n\nfor static tree, number of nodes from createKdTree = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               staticNumberOfNodes + "\n");
                }
                if (numPoints != staticNumberOfNodes) {
                    throw new RuntimeException("\n\nfor static tree, number of non-extra pairs = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               staticNumberOfNodes + "\n");
                }

                // Search the dynamic k-d tree for each of the coordinates. Creation of
                // this dynamic k-d tree provides an example of how to provide a static
                // k-d tree to the dynamic k-d tree constructor, and thereafter treat
                // the static k-d tree as a dynamic k-d tree for various purposes, such
                // as insertion, deletion, and search of individual coordinates.
                long cTime = System.currentTimeMillis();
                for (int i = 0; i < coordinates.length; ++i) {
                        if (!arbre.contains(coordinates[i])) {
                            throw new RuntimeException("\n\nfailed to find pair " + i + " in static tree\n");
                        }
                    }
                cTime = System.currentTimeMillis() - cTime;
                containsTime[k] += (double) cTime / Constants.MILLISECONDS_TO_SECONDS;
            }

            System.out.println("finished iteration " + (k + 1));
        }

        // Report k-d tree statistics.
        System.out.println("\ndynamic tree:\n");
        System.out.println("number of nodes = " + treeSize + "  k-d tree height = " +
                           treeHeight + "\n");

        // Here is a kludge for passing parameters to the calcMeanStd method by reference.
        final double[] mean = new double[1];
        final double[] std = new double[1];

        // Report execution times.
        calcMeanStd(insertTime, mean, std);
        System.out.printf("insert time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(verifyTime, mean, std);
        System.out.printf("verify time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(searchTime, mean, std);
        System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(eraseTime, mean, std);
        System.out.printf("delete time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        if (fraction > 1) {
            calcMeanStd(finsertTime, mean, std);
            System.out.printf("\nfinser time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(feraseTime, mean, std);
            System.out.printf("fdelet time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            final double[] tinsertTime = new double[iterations];
            final double[] teraseTime = new double[iterations];
            for (int i = 0; i < iterations; ++i) {
                tinsertTime[i] = insertTime[i] + finsertTime[i];
                teraseTime[i] = eraseTime[i] + feraseTime[i];
            }
            calcMeanStd(tinsertTime, mean, std);
            System.out.printf("\ntinser time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(teraseTime, mean, std);
            System.out.printf("tdelet time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (balanced) {
            System.out.println("\nstatic tree:\n");
            System.out.println("number of nodes = " + numberOfNodes + "  k-d tree height = " +
                               staticTreeHeight + "\n");
            calcMeanStd(createTime, mean, std);
            System.out.printf("create time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(containsTime, mean, std);
            System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (neighbors) {
            System.out.print("\nFound " + numNeighborsNodes + " nearest neighbors to ");
            KdNode.printTuple(query);
            System.out.println("\n");
            calcMeanStd(neighborsSearchTime, mean, std);
            System.out.printf("nearest neighbor search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(neighborsBruteTime, mean, std);
            System.out.printf("nearest neighbor brute time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (region) {
            System.out.print("\nFound " + numRegionNodes + " pairs by region search within " +
                              (queryUpper[0] - queryLower[0]) + " units of ");
            KdNode.printTuple(query);
            System.out.println(" in all dimensions.\n");
            calcMeanStd(regionSearchTime, mean, std);
            System.out.printf("region search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(regionBruteTime, mean, std);
            System.out.printf("brute search time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (Constants.ENABLE_HISTOGRAMS) {
            System.out.println("\nHistograms of built tree sizes follow.");
            System.out.println("\npow\tinsert\tdelete\n");
            for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
                System.out.println(i + "\t" + tree.insertionHistogramDyn[i] + "\t" + tree.deletionHistogramDyn[i]);
            }
            System.out.println("\nHistograms of n*log(n) operations follow.");
            System.out.println("\npow\tinsert\t\tdelete\n");
            System.out.println("0\t-Inf\t\t-Inf");
            int powerOf2 = 2;
            double insertSum = 0.0, deleteSum = 0.0;
            for (int i = 1; i < Constants.MAX_POWER_OF_2; ++i) {
                double insertValue = (double) (tree.insertionHistogramDyn[i]) * (double) (i * powerOf2);
                double deleteValue = (double) (tree.deletionHistogramDyn[i]) * (double) (i * powerOf2);
                insertSum += insertValue;
                deleteSum += deleteValue;
                System.out.printf("%d\t%.2e\t%.2e\n", i, insertValue, deleteValue);
            }
            System.out.println();
            System.out.printf("total\t%.2e\t%.2e\n", insertSum, deleteSum);
        }
    
        System.out.println();

        // Shut down the ExecutorService.
        if (childThreads > 0) {
            executor.shutdown();
        }
    }
} // class TestKdTreeDynamic


==> anc/KdTreeLogarithmic/TestKdTreeLogarithmic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for KdTreeLogarithmic.java, KdTreeDynamic.java, KdTreeStatic.java, KdTreeNlogn.java,
 * KdTreeKnlogn.java, KdNode.java, MergeSort.java, NearestNeighborHeap.java, Pair.java, Paire.java,
 * AvlTree.java, AvlNode.java and Constants.java
 *
 * Configuration is controlled via the following constants in Constants.java
 * 
 * NLOGN - If true, specifies the O[n log(n)] static k-d tree algorithm instead of
 *         the O[kn log(n)] static k-d tree algorithm.
 * 
 * INSERTION_SORT_CUTOFF - An integer that specifies the number of nodes at which insertion
 *                         sort replaces merge sort in the MergeSort.mergeSort* methods.
 * 
 * MEDIAN_OF_MEDIANS_CUTOFF - An integer that specifies number of nodes at which insertion
 *                            sort replaces the median-of-medians algorithm in the
 *                            KdTreeNlogn.partiiton method.
 * 
 * NLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[n log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * KNLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[kn log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * MERGE_CUTOFF - An integer the specifies the number of nodes above which multiple
 *               threads are used for merge sort, independent of the number of threads
 *               specified by the -t command-line option (see below).
 * 
 * MULTI_THREAD_CUTOFF - An integer that specifies the number of nodes above which
 *                       multiple threads are used to construct a static k-d tree.
 * 
 * AVL_BALANCE - If true, the KdTreeDynamic.isBalanced method checks for AVL balance;
 *               otherwise, this method checks for red-black balance. It appears that
 *               red-black balance confers better performance than AVL balance.
 * 
 * HEIGHT_DIFF - An integer that specifies, for red-black balance, the maximum allowed
 *               height difference between the < and > subtrees of a node when one subtree
 *               is empty; or for AVL balance, the maximum allowed height difference
 *               between the < and > subtrees of a node. This balance is used to maintain
 *               the balance of a dynamic k-d tree, not a static k-d tree.
 * 
 * ENABLE_DEBUG - If true, perform additional validity checks.
 * 
 * ENABLE_1TO3 - If true, rebalancing of a dynamic k-d tree is performed using simple
 *               operations, and recursive k-d deletion is curtailed, when a subtree
 *               contains <= 3 nodes.
 * 
 * ENABLE_PREFERRED_AVL_NODE - If true, inspect the balance of a deleted 2-child AVL node
 *                             to select a preferred replacement node.
 * 
 * ENABLE_PREFERRED_KD_NODE - If true, compare the heights of a deleted 2-child k-d node's
 *                            child subtrees to select a preferred replacement node.
 * 
 * ENABLE_LINKED_LIST - If true, use the LinkedList version of region search
 *                      instead of the ArrayList version.
 * 
 * ENABLE_SPARSE_INSERTION - If true, the KdTreeDynamic.insert method inserts a node
 *                           into the smallest non-full dynamic k-d tree of the set
 *                           of k-d trees managed by a logarithmic k-d tree.
 * 
 * ENABLE_INSERTION_REBALANCE - If true, a dynamic k-d tree is rebalanced after insertion
 *                              of a node if necessary.
 * 
 * ENABLE_DELETION_REBALANCE - If true, a dynamic k-d tree is rebalanced after deletion
 *                             of a node if necessary.
 * 
 * ENABLE_CONDITIONAL_DELETION_REBALANCE - If true and ENABLE_DELETION_REBALANCE is true,
 *                                         rebalance the k-d tree following erasure in
 *                                         the KdTreeLogaritmic.erase method unless the
 *                                         k-d tree will be rebuilt or discarded.
 * 
 * ENABLE_HISTOGRAMS - If true, histograms are obtained for rebalancing operations.
 * 
 * ENABLE_TUPLE_COPY - If true, specifies that the tuple array is copied in the
 *                     KdTreeDynamic.erase method and the KdNode and AvlNode constructors.
 * 
 * ENABLE_LIST_PREPEND - If true, a new k-d node is prepended to the doubly linked list
 *                       by the KdTreeStatic.add mthod; otherwise, the new k-d node is appended.
 * 
 * ENABLE_LIST_PREPEND_ALL - If true, a doubly linked list of k-d nodes is prepended to
 *                           another doubly linked list by KdTreeStatic.addList method; otherwise,
 *                           the list is appended.
 * 
 * Usage:
 *
 * java TestKdTreeLogarithmic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] [-j] [-s S] \
 *                            [-p P] [-v] [-f] [-c] [-w] [-y] [-z Z] [-r] [-i] [-h]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -x The number X of duplicate points added to the set of randomly generated points (default 100)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to a query point
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 * 
 * -j Perform a region search in a hypercube centered at a query point
 * 
 * -s The search divisor S that modifies the size of the hypercube for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -v Verify a correct k-d tree after each insertion or erasure of each pair (default off)
 * 
 * -f Search for the next pair after erasure of each pair (default off)
 * 
 * -c Search for all remaining pairs after erasure of each pair (default off)
 * 
 * -w Create a worst-case set of points by walking a k-d tree in order (default off)
 * 
 * -y Create a set of points that lie on the diagonal of the hypercube (default off)
 * 
 * -z The number Z of segments into which to break the points for erasure/insertion (default 1)
 * 
 * -r Reverse the order of points for erasure relative to insertion (default off)
 *
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -h Help, i.e., print the above explanation of command-line options.
 */

import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;
import java.util.Arrays;
import java.util.Collections;
import java.util.List;
import java.util.Random;

/**
 * <p>
 * The k-d tree is described by Jon Bentley in "Multidimensional Binary Search Trees Used
 * for Associative Searching", CACM 18(9): 509-517, 1975.  One approach to building a
 * balanced k-d tree involves finding the median of the data at each level of recursive
 * subdivision of those data.  A O(n) algorithm that may be used to find the median and
 * partition data about that median is described by Manuel Blum, Robert W. Floyd, Vaughan
 * Pratt, Ronald L. Rivest and Robert E. Tarjan in "Time Bounds for Selection", Journal of
 * Computer and System Sciences 7: 448-461, 1973 as well as by Thomas H. Cormen, Charles E.
 * Leiserson, Ronald L. Rivest and Clifford Stein in Section 9.3, "Selection in worst-case
 * linear time", pages 220-222 in "Introduction to Algorithms, Third Edition", MIT Press,
 * Cambridge, Massachusetts, 2009.
 * </p>
 *
 * @author Russell A. Brown
 */
public class TestKdTreeLogarithmic {

    /**
     * <p>
     * The {@code shuffleArray} method shuffles an array via the Fischer-Yates algorithm.
     * See https://stackoverflow.com/questions/1519736/random-shuffling-of-an-array
     * </p>
     * 
     * @param array - the array to shuffle
     * @param random - the random-number generator
     */
    private static void shuffleArray(final long[] array,
                                     final Random rand)
    {
        int index;
        for (int i = array.length - 1; i > 0; i--)
        {
            index = rand.nextInt(i + 1);
            if (index != i)
            {
                array[index] ^= array[i];
                array[i] ^= array[index];
                array[index] ^= array[i];
            }
        }
    }

    /**
     * <p>
     * The {@code calMeanStd} method calculates the mean
     * and standard deviation from an array of samples.
     * </p>
     * 
     * @param mean - a double[] array for returning the mean by reference
     * @param random - a double[] array for returning the std. dev. by reference
     */
    private static void calcMeanStd(final double[] samples,
                                    final double[] mean,
                                    final double[] std)
    {
        double sum = 0, sum2 = 0;
        for (int i = 0; i < samples.length; ++i) {
            sum += samples[i];
            sum2 += samples[i] * samples[i];
        }
        double n = (double) samples.length;
        mean[0] = sum / n;
        std[0] = Math.sqrt((n * sum2) - (sum * sum)) / n;
    }

    /**
     * <p>
     * Define a simple data set then build a k-d tree.
     * </p>
     */
    public static void main(String[] args)
    {
        // Set the defaults then parse the input arguments.
        int iterations = 1;
        int numPoints = 262144;
        int extraPoints = 100;
        int numDimensions = 3;
        int numThreads = 1;
        long searchDivisor = 10;
        int maximumNumberOfNodesToPrint = 5;
        int numNearestNeighbors = 5;
        int fraction = 1;
        boolean neighbors = false;
        boolean region = false;
        boolean balanced = false;
        boolean verify = false;
        boolean find = false;
        boolean check = false;
        boolean worst = false;
        boolean diagonal = false;
        boolean reverse = false;
		
        for (int i = 0; i < args.length; i++) {
            if ( args[i].equals("-i") || args[i].equals("--iterations") ) {
                iterations = Integer.parseInt(args[++i]); 
                continue;
            }
             if ( args[i].equals("-n") || args[i].equals("--numPoints") ) {
                numPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-x") || args[i].equals("--extraPoints") ) {
                extraPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-d") || args[i].equals("--numDimensions") ) {
                numDimensions = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-t") || args[i].equals("--numThreads") ) {
                numThreads = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-s") || args[i].equals("--searchDivisor") ) {
                searchDivisor = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-p") || args[i].equals("--maximumNodesToPrint") ) {
                maximumNumberOfNodesToPrint = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-m") || args[i].equals("--nearestNeighborCount") ) {
                numNearestNeighbors = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-b") || args[i].equals("--balanced")) {
                balanced = !balanced;
                continue;
            }
            if (args[i].equals("-g") || args[i].equals("--neighbors")) {
                neighbors = !neighbors;
                continue;
            }
            if (args[i].equals("-j") || args[i].equals("--region")) {
                region = !region;
                continue;
            }
            if (args[i].equals("-v") || args[i].equals("--verify")) {
                verify = !verify;
                continue;
            }
            if (args[i].equals("-f") || args[i].equals("--find")) {
                find = !find;
                continue;
            }
            if (args[i].equals("-c") || args[i].equals("--check")) {
                check = !check;
                continue;
            }
            if (args[i].equals("-w") || args[i].equals("--worst")) {
                worst = !worst;
                continue;
            }
            if (args[i].equals("-y") || args[i].equals("--diagonal")) {
                diagonal = !diagonal;
                continue;
            }
            if ( args[i].equals("-z") || args[i].equals("--fraction") ) {
                fraction= Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-r") || args[i].equals("--reverse")) {
                reverse = !reverse;
                continue;
            }
            if (args[i].equals("-h") || args[i].equals("--help")) {
                System.out.println("\nUsage:\n");
                System.out.println("java TestKdTreeLogarithmic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] [-j] " +
                                   "[-s S] [-p P] [-v] [-f] [-c] [-w] [-y] [-z Z] [-r] [-i] [-h]\n\n" +
                                   "where the command-line options are interpreted as follows.\n");
                System.out.println("-n The number N of randomly generated points used to build the k-d tree\n");
                System.out.println("-x The number X of duplicate points added to to randomly generated points\n");
                System.out.println("-d The number of dimensions D (aka k) of the k-d tree\n");
                System.out.println("-t The number of threads T used to build and search the static k-d tree\n");
                System.out.println("-b Build a balanced, static k-d tree for comparison to the dynamic k-d tree\n");
                System.out.println("-g Find nearest neighbors to a query point\n");
                System.out.println("-m The maximum number M of nearest neighbors to be found\n");
                System.out.println("-j Perform a region search in a hypercube centered at a query point\n");
                System.out.println("-s The search divisor S that modifies the size of the hypercube for region search\n");
                System.out.println("-p The maximum number P of nodes to report when reporting region search results\n");
                System.out.println("-v Verify the k-d tree ordering and balance after insertion or erasure of each pair\n");
                System.out.println("-f Check for the next point after deleting each point (a cheap alternative to -v)\n");
                System.out.println("-c Check for all remaining points after deleting each point (an expensive alternative to -v)\n");
                System.out.println("-w Create a worst-case set of point by walking a k-d tree in order\n");
                System.out.println("-y Create a set of points that lie on the diagonal of the hypercube\n");
                System.out.println("-z The number Z of segments into which to break the points for erasure/insertion\n");
                System.out.println("-r Reverse the order of points for erasure relative to insertion\n");
                System.out.println("-i The number I of iterations of k-d tree creation\n");
                System.out.println("-h List the command-line options\n");
                System.exit(0);
            }
            throw new RuntimeException("\n\nillegal command-line argument: " + args[i] + "\n");
        }

        // Calculate a delta coordinate by dividing the positive range of long
        // by the number of points and truncating the quotient. Because the positive
        // range is less than half the full range of long, multiplying the
        // delta coordinate by the number of points ought to produce a product
        // that is less than half the full range of long and therefore avoid
        // possible overflow when comparing keys via the superKeyCompare function.
        // Calculate a padding coordinate to center the coordinates about zero.
        final long deltaCoordinate = Long.MAX_VALUE / numPoints;
        final long padCoordinate = (Long.MAX_VALUE - (numPoints * deltaCoordinate)) / 2;

        // Declare and initialize the oneCoordinate array. Equally space each coordinate
        // across the range of centered coordinates.
        final long beginCoordinate = Long.MIN_VALUE + padCoordinate;
        long thisCoordinate = beginCoordinate;
        long endCoordinate = 0;
        final long[] oneCoordinate = new long[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            oneCoordinate[i] = thisCoordinate;
            endCoordinate = thisCoordinate;
            thisCoordinate += deltaCoordinate;
        }

        // These two coordinates indicate whether integer overlow occurs for region search.
        long maxCoordinate = endCoordinate * 2;
        long minCoordinate = -beginCoordinate * 2;

        System.out.println("\ndeltaCoordinate = " + deltaCoordinate);
        System.out.println("padCoordinate = " + padCoordinate);
        System.out.println("beginCoordinate = " + beginCoordinate);
        System.out.println("endCoordinate = " + endCoordinate);
        System.out.println("minCoordinate = " + minCoordinate);
        System.out.println("maxCoordinate = " + maxCoordinate);

        // Calculate the number of child threads to be the number of threads minus 1, then
        // calculate the maximum tree depth at which to launch a child thread.  Truncate
        // this depth such that the total number of threads, including the master thread, is
        // an integer power of 2, hence simplifying the launching of child threads by restricting
        // them to only the < branch of the tree for some number of levels of the tree.
        int n = 0;
        if (numThreads > 0) {
            while (numThreads > 0) {
                n++;
                numThreads >>= 1;
            }
            numThreads = 1 << (n - 1);
        } else {
            numThreads = 0;
        }
        final int childThreads = numThreads - 1;
        int maximumSubmitDepth = -1;
        if (numThreads < 2) {
            maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
        } else if (numThreads == 2) {
            maximumSubmitDepth = 0;
        } else {
            maximumSubmitDepth = (int) Math.floor( Math.log( (double) childThreads ) / Math.log(2.) );
        }
        System.out.println("\nNumber of child threads = " + childThreads + "  maximum submit depth = " + maximumSubmitDepth + "\n");
		
        // Create a fixed thread pool ExecutorService.
        ExecutorService executor = null;
        if (childThreads > 0) {
            try {
                executor = Executors.newFixedThreadPool(childThreads);
            } catch (IllegalArgumentException e) {
                throw new IllegalArgumentException("executor exception " + e.getMessage());
            }
        }
		
        // Allocate arrays to store the execution times and statistics.
        final double[] createTime = new double[iterations];
        final double[] insertTime = new double[iterations];
        final double[] verifyTime = new double[iterations];
        final double[] searchTime = new double[iterations];
        final double[] eraseTime = new double[iterations];
        final double[] finsertTime = new double[iterations];
        final double[] feraseTime = new double[iterations];
        final double[] containsTime = new double[iterations];
        final double[] neighborsSearchTime = new double[iterations];
        final double[] neighborsBruteTime = new double[iterations];
        final double[] regionSearchTime = new double[iterations];
        final double[] regionBruteTime = new double[iterations];

        // Initialize the random-number generator using Pi as a seed. An alternative to Random might be the Mersenne twister:
        // https://commons.apache.org/proper/commons-math/javadocs/api-3.6.1/org/apache/commons/math3/random/MersenneTwister.html
        Random rand = new Random();
        rand.setSeed(3141592653589793239L);
		
        // Declare and initialize the coordinates array. Each element of the
        // coordinates array is a pair wherein the key is an array of (x, y, z, etc.)
        // coordinates and the value is the string representation of an integer.
        //
        // Do not append extra pairs if worst-case (sorted) order is specified,
        // because worst-case order is achieved by building a k-d tree from
        // randomly ordered pairs and then walking the tree in sorted order
        // in order to cull sorted-order pairs. Because extra pairs have
        // duplicate tuples their values are stored in a key-to-multiple-values
        // map. However, culling sorted-order pairs takes only the first
        // of multiple values to form the pair. Hence, not all values will
        // be represented in the sorted-order pairs. This problem is avoided
        // by appending no extra pairs when worst-case order is specified.
        extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
        if (worst) {
            extraPoints = 0;
        }
        final Pair[] coordinates = new Pair[numPoints + extraPoints];
        for (int i = 0; i < coordinates.length; ++i) {
            final long[] key = new long[numDimensions];
            final String value = String.valueOf(i);
            coordinates[i] = new Pair(key, value);
        }

        // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
        long[] query = new long[numDimensions];
        long[] queryLower = new long[numDimensions];
        long[] queryUpper = new long[numDimensions];
        for (int i = 0; i < numDimensions; i++) {
            query[i] = i;
            queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
            queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
        }
        // Ensure that each query lower bound <= the corresponding query upper bound.
        for (int i = 0; i < queryLower.length; ++i) {
            if (queryLower[i] > queryUpper[i]) {
                long tmp = queryLower[i];
                queryLower[i] = queryUpper[i];
                queryUpper[i] = tmp;
            }
        }

        // Create an instance of KdTreeLogarithmic.
        final KdTreeLogarithmic tree = new KdTreeLogarithmic(numDimensions, executor, maximumSubmitDepth);

        // These variables will be modified by building and testing the k-d tree.
        long treeSize = 0L, numberOfNodes = 0L, staticNumberOfNodes = 0L;
        int treeHeight = 0, staticTreeHeight = 0, numRegionNodes = 0, numNeighborsNodes = 0;

        // Build and test the k-d tree for the specified number of iterations.
        for (int k = 0; k < iterations; ++k)
        {
            // Shuffle the coordinates vector independently for each dimension,
            // unless a diagonal set of coordinates is specified.
            if (diagonal) {
                shuffleArray(oneCoordinate, rand);
                for (int j = 0; j < numDimensions; ++j) {
                    for (int i = 0; i < numPoints; ++i) {
                        coordinates[i].getKey()[j] = oneCoordinate[i];
                    }
                }
            } else {
                for (int j = 0; j < numDimensions; ++j) {
                    shuffleArray(oneCoordinate, rand);
                    for (int i = 0; i < numPoints; ++i) {
                        coordinates[i].getKey()[j] = oneCoordinate[i];
                    }
                }
            }

            // Reflect pairs across coordinates[numPoints - 1] to initialize the extra pairs.
            for (int i = 1; i <= extraPoints; ++i) {
                for (int j = 0; j < numDimensions; ++j) {
                    coordinates[numPoints - 1 + i].getKey()[j] = coordinates[numPoints - 1 - i].getKey()[j];
                }
            }

            // Wrap a static k-d tree in a dynamic k-d tree. Walk the tree
            // in sorted order and over-write the first numPoints pairs
            // in the coordinates array to create worst-case coordinates.
            // Return the number ofnodes and execution times by reference
            // via single-element arrays.
            if (worst) {
                final long[] nN = new long[1];
                final double[] iT = new double[1]; // initialization time
                final double[] sT = new double[1]; // sort time
                final double[] rT = new double[1]; // remove time
                final double[] kT = new double[1]; // k-d tree-build time
                final double[] vT = new double[1]; // verify time

                final KdTreeDynamic arbre =
                    new KdTreeDynamic(numDimensions,
                                      executor,
                                      maximumSubmitDepth,
                                      KdTreeStatic.createKdTree(coordinates,
                                                                executor,
                                                                maximumSubmitDepth,
                                                                nN,
                                                                iT,
                                                                sT,
                                                                rT,
                                                                kT,
                                                                vT));

                // Check that the static tree contains the correct number of nodes.
                long worstNumberOfNodes = arbre.verifyKdTree();
                if (nN[0] != worstNumberOfNodes) {
                    throw new RuntimeException("\n\nfor worst tree, number of nodes from createKdTree = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               worstNumberOfNodes + "\n");
                }
                if (numPoints != worstNumberOfNodes) {
                    throw new RuntimeException("\n\nfor worst tree, number of non-extra pairs = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               worstNumberOfNodes + "\n");
                }


                // Walk the tree in sorted order and over-write the first
                // numPoints pairs in the coordinates array. Pass the 'index'
                // counter by referenced via a single-element array.
                int[] index = {0};
                int worstPoints = tree.getSortedPairs(arbre.root, coordinates, index);

                if (worstPoints != index[0]) {
                    throw new RuntimeException("\n\nnumber of sorted points = " + worstPoints + "  !=  " +
                                               "number of indexed points = " + index[0] + "\n");
                }

                if (worstPoints != numPoints) {
                    throw new RuntimeException("\n\nnumber of non-extra coordinates = " + numPoints + "  !=  " +
                                               "number of sorted points = " + worstPoints + "\n");    
                }
            }

           // Insert each coordinate into the dynamic k-d tree.
            long iTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (tree.insert(coordinates[i])) {
                    if (verify) {
                        tree.verifyKdTree();
                    }
                } else {
                    throw new RuntimeException("\n\nfailed to insert pair " + i + "\n");
                }
            }
            iTime = System.currentTimeMillis() - iTime;
            insertTime[k] += (double) iTime / Constants.MILLISECONDS_TO_SECONDS;

            // Erase and re-insert the coordinates in segments.
            if (fraction > 1) {
                int size = coordinates.length / fraction;
                // Each segment must contain at least 1 coordinate.
                if (size >= 1) {
                    // Iterate over the segments.
                    for (int i = 0, start = 0; i < fraction; ++i, start += size) {
                        // Prevent the end of the segment from exceeding the number of coordinates.
                        int end, segmentSize;
                        if (start + size > coordinates.length) {
                            end = coordinates.length;
                            segmentSize = coordinates.length - start;
                        } else {
                            end = start + size;
                            segmentSize = size;
                        }
                        // Shuffle the coordinates within each segment unless worst is true.
                        List<Pair> coordinateList = Arrays.asList(Arrays.copyOfRange(coordinates, start, end));
                        if (!worst) {
                            Collections.shuffle(coordinateList, rand);
                        }
                        Pair[] shuffledCoordinates = coordinateList.toArray(new Pair[0]);
                        long feraTime = System.currentTimeMillis();
                        if (reverse) {
                            // Erase each coordinate.
                            for (int j = segmentSize-1; j >= 0; --j) {
                                if (tree.erase(shuffledCoordinates[j])) {
                                    // Verify correctness of the k-d tree after each erasure.
                                    if (verify) {
                                        tree.verifyKdTree();
                                    }
                                    // A search for a (key, value) pair after erasing it should fail.
                                    if (find && tree.contains(shuffledCoordinates[j])) {
                                        throw new RuntimeException("\n\nfound fractional pair " + j + " after erasing it\n");
                                    }
                                    // A search for the prior (key, value) pair after erasing a (key, value) pair should succeed.
                                    if (find && j > 0 && !tree.contains(shuffledCoordinates[j-1])) {
                                        throw new RuntimeException("\n\nfailed to find prior fractional pair " + (j-1) + " after erasing pair " + j + "\n");
                                    }
                                    // A search for all prior (key value) pairs after erasing a (key, value) pair should succeed.
                                    if (check && j > 0) {
                                        for (int l = j-1; l >= 0; --l) {
                                            if (!tree.contains(shuffledCoordinates[l])) {
                                                throw new RuntimeException("\n\nfailed to find preceeding fractional pair " + l + " after erasing pair " + j + "\n");
                                            }
                                        }
                                    }
                                } else {
                                    throw new RuntimeException("\n\nfailed to erase fractional pair " + j + " from dynamic k-d tree\n");
                                }
                            }
                        } else {
                            // Erase each coordinate.
                            for (int j = 0; j < segmentSize; ++j) {
                                if (tree.erase(shuffledCoordinates[j])) {
                                    // Verify correctness of the k-d tree after each erasure.
                                    if (verify) {
                                        tree.verifyKdTree();
                                    }
                                    // A search for a (key, value) pair after erasing it should fail.
                                    if (find && tree.contains(shuffledCoordinates[j])) {
                                        throw new RuntimeException("\n\nfound fractional pair " + j + " after erasing it\n");
                                    }
                                    // A search for the next (key, value) pair after erasing a (key, value) pair should succeed.
                                    if (find && j < segmentSize-1 && !tree.contains(shuffledCoordinates[j+1])) {
                                        throw new RuntimeException("\n\nfailed to find next fractional pair " + (j+1) + " after erasing pair " + j + "\n");
                                    }
                                    // A search for all following (key, value) pairs after erasing a (key, value) pair should succeed.
                                    if (check && j < segmentSize-1) {
                                        for (int l = j+1; l < segmentSize; ++l) {
                                            if (!tree.contains(shuffledCoordinates[l])) {
                                                throw new RuntimeException("\n\nfailed to find following fractional pair " + l + " after erasing pair " + j + "\n");
                                            }
                                        }
                                    }
                                } else {
                                    throw new RuntimeException("\n\nfailed to erase fractional pair " + j + " from dynamic k-d tree\n");
                                }
                            }
                        }
                        feraTime = System.currentTimeMillis() - feraTime;
                        feraseTime[k] += (double) feraTime / Constants.MILLISECONDS_TO_SECONDS;

                        // Re-shuffle the coordinates within each segment unless worst is true.
                        coordinateList = Arrays.asList(shuffledCoordinates);
                        if (!worst) {
                            Collections.shuffle(coordinateList, rand);
                        }
                        shuffledCoordinates = coordinateList.toArray(new Pair[0]);
                        long finsTime = System.currentTimeMillis();
                        // Re-insert each coordinate.
                        for (int j = 0; j < segmentSize; ++j) {
                            if (tree.insert(shuffledCoordinates[j])) {
                                if (verify) {
                                    tree.verifyKdTree();
                                }
                            } else {
                                throw new RuntimeException("\n\nfailed to insert fractional pair " + j + "\n");
                            }
                        }
                        finsTime = System.currentTimeMillis() - finsTime;
                        finsertTime[k] += (double) finsTime / Constants.MILLISECONDS_TO_SECONDS;
                    }
                }
            }

            // Record the maximum tree height and the tree size.
            treeHeight = tree.getTreeHeight();
            treeSize = KdTreeLogarithmic.getSize(tree);

            // Verify correct order of each node in the k-d tree and count the nodes.
            long vTime = System.currentTimeMillis();
            numberOfNodes = tree.verifyKdTree();
            vTime = System.currentTimeMillis() - vTime;
            verifyTime[k] += (double) vTime / Constants.MILLISECONDS_TO_SECONDS;

            if (numberOfNodes + extraPoints != coordinates.length) {
                throw new RuntimeException("\n\nnumber of coordinates = " + coordinates.length + "  !=  " +
                                           "number of nodes + extra points = " + (numberOfNodes + extraPoints) + "\n");
            }

            // Search for each coordinate in the k-d tree. 
            long sTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (!tree.contains(coordinates[i])) {
                    throw new RuntimeException("\n\nfailed to find pair " + i + "\n");
                }
            }
            sTime = System.currentTimeMillis() - sTime;
            searchTime[k] += (double) sTime / Constants.MILLISECONDS_TO_SECONDS;

            // Region search the k-d tree to find the nodes within a hypercube search region centered near the origin.
            if (region) {
                // Search the tree to get the list of KdNodes
                long rsTime = System.currentTimeMillis();
                List<KdNode> regionNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, true);
                rsTime = System.currentTimeMillis() - rsTime;
                regionSearchTime[k] += (double) rsTime / Constants.MILLISECONDS_TO_SECONDS;
                numRegionNodes = regionNodes.size();

                // Search the tree again to get the list of KdNodes.
                long bsTime = System.currentTimeMillis();
                List<KdNode> bruteNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, false);
                bsTime = System.currentTimeMillis() - bsTime;
                regionBruteTime[k] += (double) bsTime / Constants.MILLISECONDS_TO_SECONDS;

                // Compare the results of region search and brute-force search.
                if (regionNodes.size() != bruteNodes.size()) {
                    throw new RuntimeException("\n\nnumber of nodes found by region-search and brute-force do not match\n");
                } else {
                    for (int i = 0; i < regionNodes.size(); ++i) {
                        if (MergeSort.superKeyCompare(regionNodes.get(i).tuple, bruteNodes.get(i).tuple, 0) != 0L) {
                            throw new RuntimeException("\n\nregion-search and brute-force values at " + i + " do not match\n");
                        }
                    }
                }
            }

            // Search the k-d tree to find the numNearestNeighbors nearest neighbors to the first point.
            if (neighbors)
            {
                // Search the tree to get the list of KdNodes.
                long nnTime = System.currentTimeMillis();
                List<Paire> nnList = tree.findNearestNeighbors(query, numNearestNeighbors);
                nnTime = System.currentTimeMillis() - nnTime;
                neighborsSearchTime[k] += (double) nnTime / Constants.MILLISECONDS_TO_SECONDS;
                numNeighborsNodes = nnList.size();

                // Search the tree again to get the list of KdNodes.
                long bfTime = System.currentTimeMillis();
                List<Paire> bfList = tree.findBruteNeighbors(query, numNearestNeighbors);
                bfTime = System.currentTimeMillis() - bfTime;
                neighborsBruteTime[k] += (double) bfTime / Constants.MILLISECONDS_TO_SECONDS;
                int numBruteNodes = bfList.size();

                // Compare the results of nearest-neighbor search and brute-force search.
                if (numNeighborsNodes != numBruteNodes) {
                    System.out.println("nearest-neighbor size = " + numNeighborsNodes +
                                       "  !=  brute-force size = " + numBruteNodes);
                }
                for (int i = 0; i < numNeighborsNodes; ++i) {
                    if (MergeSort.superKeyCompare(bfList.get(i).getValue().tuple, nnList.get(i).getValue().tuple, 0) != 0L) {
                        System.out.println("nearest-neighbor and brute-force values at " + i + " do not match");
                        System.out.println("nn dist = " + nnList.get(i).getKey() +
                                           "  bf dist = " + bfList.get(i).getKey()+ "\n");
                    }
                }
            }

            // Erase each coordinate from the logarithmic k-d tree.
            // Shuffle the coordinates unless worst is true. Reverse the
            // order of the shuffled coordinates if reverse is true.
            List<Pair> coordinateList = Arrays.asList(coordinates);
            if (!worst) {
                Collections.shuffle(coordinateList, rand);
            }
            Pair[] shuffledCoordinates = coordinateList.toArray(new Pair[0]);
            long eTime = System.currentTimeMillis();
            if (reverse) {
                for (int i = shuffledCoordinates.length-1; i >= 0; --i) {
                    if (tree.erase(shuffledCoordinates[i])) {
                        // Verify correctness of the k-d tree after each erasure.
                        if (verify) {
                            tree.verifyKdTree();
                        }
                        // A search for a (key, value) pair after erasing it should fail.
                        if (find && tree.contains(shuffledCoordinates[i])) {
                            throw new RuntimeException("\n\nfound pair " + i + " after erasing it\n");
                        }
                        // A search for the prior (key, value) pair after erasing a (key, value) pair should succeed.
                        if (find && i > 0 && !tree.contains(shuffledCoordinates[i-1])) {
                            throw new RuntimeException("\n\nfailed to find prior pair " + (i-1) + " after erasing pair " + i + "\n");
                        }
                        // A search for all prior (key value) pairs after erasing a (key, value) pair should succeed.
                        if (check && i > 0) {
                            for (int j = i-1; j >= 0; --j) {
                                if (!tree.contains(shuffledCoordinates[j])) {
                                    throw new RuntimeException("\n\nfailed to find prior pair " + j + " after erasing pair " + i + "\n");
                                }
                            }
                        }
                    } else {
                        throw new RuntimeException("\n\nfailed to erase pair " + i + " from logarithmic k-d tree\n");
                    }
                }
            } else {
                for (int i = 0; i < shuffledCoordinates.length; ++i) {
                    if (tree.erase(shuffledCoordinates[i])) {
                        // Verify correctness of the k-d tree after each erasure.
                        if (verify) {
                            tree.verifyKdTree();
                        }
                        // A search for a (key, value) pair after erasing it should fail.
                        if (find && tree.contains(shuffledCoordinates[i])) {
                            throw new RuntimeException("\n\nfound pair " + i + " after erasing it\n");
                        }
                        // A search for the next (key, value) pair after erasing a (key, value) pair should succeed.
                        if (find && i < shuffledCoordinates.length-1 && !tree.contains(shuffledCoordinates[i+1])) {
                            throw new RuntimeException("\n\nfailed to find next pair " + (i+1) + " after erasing pair " + i + "\n");
                        }
                        // A search for all following (key, value) pairs after erasing a (key, value) pair should succeed.
                        if (check && i < shuffledCoordinates.length-1) {
                            for (int j = i+1; j < shuffledCoordinates.length; ++j) {
                                if (!tree.contains(shuffledCoordinates[j])) {
                                    throw new RuntimeException("\n\nfailed to find following pair " + j + " after erasing pair " + i + "\n");
                                }
                            }
                        }
                    } else {
                        throw new RuntimeException("\n\nfailed to erase pair " + i + " from logarithmic k-d tree\n");
                    }
                }
            }
            eTime = System.currentTimeMillis() - eTime;
            eraseTime[k] += (double) eTime / Constants.MILLISECONDS_TO_SECONDS;

            if ( !tree.isEmpty() ) {
                throw new RuntimeException("\n\ntree is not empty following erasure of all pairs, size = " + KdTreeLogarithmic.getSize(tree) + "\n");
            }

            // Wrap a static k-d tree in a dynamic k-d tree. Return the number of
            // nodes and execution times by reference via single-element arrays.
            if (balanced)
            {
                final long[] nN = new long[1];
                final double[] iT = new double[1]; // initialization time
                final double[] sT = new double[1]; // sort time
                final double[] rT = new double[1]; // remove time
                final double[] kT = new double[1]; // k-d tree-build time
                final double[] vT = new double[1]; // verify time

                final KdTreeDynamic arbre =
                    new KdTreeDynamic(numDimensions,
                                      executor,
                                      maximumSubmitDepth,
                                      KdTreeStatic.createKdTree(coordinates,
                                                                executor,
                                                                maximumSubmitDepth,
                                                                nN,
                                                                iT,
                                                                sT,
                                                                rT,
                                                                kT,
                                                                vT));

                staticTreeHeight = arbre.getTreeHeight();
                createTime[k] = iT[0] + sT[0] + rT[0] + kT[0];

                // Check that the static tree contains the correct number of nodes.
                staticNumberOfNodes = arbre.verifyKdTree();
                if (nN[0] != staticNumberOfNodes) {
                    throw new RuntimeException("\n\nfor static tree, number of nodes from createKdTree = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               staticNumberOfNodes + "\n");
                }
                if (numPoints != staticNumberOfNodes) {
                    throw new RuntimeException("\n\nfor static tree, number of non-extra pairs = " + nN[0] +
                                               "  != number of nodes counted by verifyKdTree = " +
                                               staticNumberOfNodes + "\n");
                }

                // Search the dynamic k-d tree for each of the coordinates. Creation of
                // this dynamic k-d tree provides an example of how to provide a static
                // k-d tree to the dynamic k-d tree constructor, and thereafter treat
                // the static k-d tree as a dynamic k-d tree for various purposes, such
                // as insertion, deletion, and search of individual coordinates.
                long cTime = System.currentTimeMillis();
                for (int i = 0; i < coordinates.length; ++i) {
                        if (!arbre.contains(coordinates[i])) {
                            throw new RuntimeException("\n\nfailed to find pair " + i + " in static tree\n");
                        }
                    }
                cTime = System.currentTimeMillis() - cTime;
                containsTime[k] += (double) cTime / Constants.MILLISECONDS_TO_SECONDS;
            }

            System.out.println("finished iteration " + (k + 1));
        }

        // Report k-d tree statistics.
        System.out.println("\nlogarithmic tree:\n");
        System.out.println("total number of nodes = " + treeSize + "  maximum k-d tree height = " +
                           treeHeight + "\n");

        // Here is a kludge for passing parameters to the calcMeanStd method by reference.
        final double[] mean = new double[1];
        final double[] std = new double[1];

        // Report execution times.
        calcMeanStd(insertTime, mean, std);
        System.out.printf("insert time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(verifyTime, mean, std);
        System.out.printf("verify time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(searchTime, mean, std);
        System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(eraseTime, mean, std);
        System.out.printf("delete time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        if (fraction > 1) {
            calcMeanStd(finsertTime, mean, std);
            System.out.printf("\nfinser time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(feraseTime, mean, std);
            System.out.printf("fdelet time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            final double[] tinsertTime = new double[iterations];
            final double[] teraseTime = new double[iterations];
            for (int i = 0; i < iterations; ++i) {
                tinsertTime[i] = insertTime[i] + finsertTime[i];
                teraseTime[i] = eraseTime[i] + feraseTime[i];
            }
            calcMeanStd(tinsertTime, mean, std);
            System.out.printf("\ntinser time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(teraseTime, mean, std);
            System.out.printf("tdelet time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (balanced) {
            System.out.println("\nstatic tree:\n");
            System.out.println("number of nodes = " + numberOfNodes + "  k-d tree height = " +
                               staticTreeHeight + "\n");
            calcMeanStd(createTime, mean, std);
            System.out.printf("create time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(containsTime, mean, std);
            System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (neighbors) {
            System.out.print("\nFound " + numNeighborsNodes + " nearest neighbors to ");
            KdNode.printTuple(query);
            System.out.println("\n");
            calcMeanStd(neighborsSearchTime, mean, std);
            System.out.printf("nearest neighbor search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(neighborsBruteTime, mean, std);
            System.out.printf("nearest neighbor brute time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (region) {
            System.out.print("\nFound " + numRegionNodes + " pairs by region search within " +
                              (queryUpper[0] - queryLower[0]) + " units of ");
            KdNode.printTuple(query);
            System.out.println(" in all dimensions.\n");
            calcMeanStd(regionSearchTime, mean, std);
            System.out.printf("region search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(regionBruteTime, mean, std);
            System.out.printf("brute search time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        // Report the execution times.
        if (Constants.ENABLE_HISTOGRAMS) {
            tree.sumHistograms();
            System.out.println("\nHistograms of built tree sizes follow.");
            System.out.println("\npow\tinsert log\tdelete log\tinsert dyn\tdelete dyn\tswap log\n");
            for (int i = 0; i < Constants.MAX_POWER_OF_2; ++i) {
                System.out.println(i + "\t" + tree.insertionHistogramLog[i] +
                                   "\t\t" + tree.deletionHistogramLog[i] +
                                   "\t\t" + tree.insertHistogramDyn[i] +
                                   "\t\t" + tree.deleteHistogramDyn[i] +
                                   "\t\t" + tree.swapHistogramLog[i]);
            }
            System.out.println("\nHistograms of n*log(n) operations follow.");
            System.out.println("\npow\tinsert log\tdelete log\tinsert dyn\tdelete dyn\n");
            System.out.println("0\t-Inf\t\t-Inf\t\t-Inf\t\t-Inf");
            int powerOf2 = 2;
            double insertSumLog = 0, deleteSumLog = 0, insertSumDyn = 0, deleteSumDyn = 0;
            for (int i = 1; i < Constants.MAX_POWER_OF_2; ++i) {
                double insertValueLog = (double) (tree.insertionHistogramLog[i]) * (double) (i * powerOf2);
                double deleteValueLog = (double) (tree.deletionHistogramLog[i]) * (double) (i * powerOf2);
                double insertValueDyn = (double) (tree.insertHistogramDyn[i]) * (double) (i * powerOf2);
                double deleteValueDyn = (double) (tree.deleteHistogramDyn[i]) * (double) (i * powerOf2);
                insertSumLog += insertValueLog;
                deleteSumLog += deleteValueLog;
                insertSumDyn += insertValueDyn;
                deleteSumDyn += deleteValueDyn;
                System.out.printf("%d\t%.2e\t%.2e\t%.2e\t%.2e\n", i,
                                  insertValueLog, deleteValueLog, insertValueDyn, deleteValueDyn);
            }
            System.out.println();
            System.out.println("total\tinsert log\tdelete log\tinsert dyn\tdelete dyn\n");
            System.out.printf("\t%.2e\t%.2e\t%.2e\t%.2e\n",
                              insertSumLog, deleteSumLog, insertSumDyn, deleteSumDyn);
        }
    
        System.out.println();

        // Shut down the ExecutorService.
        if (childThreads > 0) {
            executor.shutdown();
        }
    }
} // class TestKdTreeDynamic


==> anc/KdTreeLogarithmic/TestKdTreeStatic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025, 2026 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for KdTreeStatic.java, KdTreeNlogn.java, KdTreeKnlogn.java, KdNode.java
 * MergeSort.java, NearestNeighborHeapjava, Pair.java, Paire.java and Constants.java
 *
 * Configuration is controlled via the following constants in Constants.java
 *
 * NLOGN - If true, specifies the O[n log(n)] algorithm instead of the O[kn log(n)] algorithm.
 * 
 * INSERTION_SORT_CUTOFF - An integer that specifies the number of nodes at which insertion
 *                         sort replaces merge sort in the MergeSort.mergeSort* methods.
 * 
 * MEDIAN_OF_MEDIANS_CUTOFF - An integer that specifies number of nodes at which insertion
 *                            sort replaces the median-of-medians algorithm in the
 *                            KdTreeNlogn.partiiton method.
 * 
 * KD_MAP_DYNAMIC - If true, the height of a node, which is defined as the maximum
 *                  number of nodes from that node to the bottom of the tree, is
 *                  computed. This height is used in the construction of a dynamic
 *                  k-d tree, but not in the construction of a static k-d tree.
 * 
 * MULTI_THREAD_CUTOFF - An integer that specifies the number of nodes above which
 *                       multiple threads are used to construct a static k-d tree.
 * 
 * NLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[n log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * KNLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[kn log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * MERGE_CUTOFF - An integer the specifies the number of nodes above which multiple
 *               threads are used for merge sort, independent of the number of threads
 *               specified by the -t command-line option (see below).
 * 
 * ENABLE_LINKED_LIST - If true, use the LinkedList version of region search
 *                      instead of the ArrayList version.
 * 
 * ENABLE_TUPLE_COPY - If true, specifies that the tuple array is copied in
 *                     the KdNode constructor.
 *
 * 
 * Usage:
 *
 * java TestKdTreeStatic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] \
 *                       [-j] [-s S] [-p P] [-i] [-h]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -x The number X of duplicate points added to the set of randomly generated points (default 100)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to a query point
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 * 
 * -j Perform a region search in a hypercube centered at a query point
 * 
 * -s The search divisor S that modifies the size of the hypercube for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -h Help, i.e., print the above explanation of command-line options.
 */
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;
import java.util.List;
import java.util.Random;

/**
 * <p>
 * The k-d tree is described by Jon Bentley in "Multidimensional Binary Search Trees Used
 * for Associative Searching", CACM 18(9): 509-517, 1975.  One approach to building a
 * balanced k-d tree involves finding the median of the data at each level of recursive
 * subdivision of those data.  A O(n) algorithm that may be used to find the median and
 * partition data about that median is described by Manuel Blum, Robert W. Floyd, Vaughan
 * Pratt, Ronald L. Rivest and Robert E. Tarjan in "Time Bounds for Selection", Journal of
 * Computer and System Sciences 7: 448-461, 1973 as well as by Thomas H. Cormen, Charles E.
 * Leiserson, Ronald L. Rivest and Clifford Stein in Section 9.3, "Selection in worst-case
 * linear time", pages 220-222 in "Introduction to Algorithms, Third Edition", MIT Press,
 * Cambridge, Massachusetts, 2009.
 * </p>
 *
 * @author Russell A. Brown
 */
public class TestKdTreeStatic {

    /**
     * <p>
     * The {@code shuffleArray} method shuffles an array via the Fischer-Yates algorithm.
     * See https://stackoverflow.com/questions/1519736/random-shuffling-of-an-array
     * </p>
     * 
     * @param array - the array to shuffle
     * @param random - the random-number generator
     */
    private static void shuffleArray(final long[] array, final Random rand)
    {
        int index;
        for (int i = array.length - 1; i > 0; i--)
        {
            index = rand.nextInt(i + 1);
            if (index != i)
            {
                array[index] ^= array[i];
                array[i] ^= array[index];
                array[index] ^= array[i];
            }
        }
    }

    /**
     * <p>
     * The {@code calMeanStd} method calculates the mean
     * and standard deviation from an array of samples.
     * </p>
     * 
     * @param mean - a double[] array for returning the mean by reference
     * @param random - a double[] array for returning the std. dev. by reference
     */
    private static void calcMeanStd(final double[] samples,
                                    final double[] mean,
                                    final double[] std)
    {
        double sum = 0, sum2 = 0;
        for (int i = 0; i < samples.length; ++i) {
            sum += samples[i];
            sum2 += samples[i] * samples[i];
        }
        double n = (double) samples.length;
        mean[0] = sum / n;
        std[0] = Math.sqrt((n * sum2) - (sum * sum)) / n;
    }

    /**
     * <p>
     * Define a simple data set then build a k-d tree.
     * </p>
     */
    public static void main(String[] args) {

        // Set the defaults then parse the input arguments.
        int iterations = 1;
        int numPoints = 262144;
        int extraPoints = 100;
        int numDimensions = 3;
        int numThreads = 1;
        long searchDivisor = 10;
        int maximumNumberOfNodesToPrint = 5;
        int numNearestNeighbors = 5;
        boolean neighbors = false;
        boolean region = false;
		
        for (int i = 0; i < args.length; i++) {
            if ( args[i].equals("-i") || args[i].equals("--iterations") ) {
                iterations = Integer.parseInt(args[++i]); 
                continue;
            }
             if ( args[i].equals("-n") || args[i].equals("--numPoints") ) {
                numPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-x") || args[i].equals("--extraPoints") ) {
                extraPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-d") || args[i].equals("--numDimensions") ) {
                numDimensions = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-t") || args[i].equals("--numThreads") ) {
                numThreads = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-s") || args[i].equals("--searchDivisor") ) {
                searchDivisor = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-p") || args[i].equals("--maximumNodesToPrint") ) {
                maximumNumberOfNodesToPrint = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-m") || args[i].equals("--nearestNeighborCount") ) {
                numNearestNeighbors = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-g") || args[i].equals("--neighbors")) {
            neighbors = !neighbors;
            continue;
            }
            if (args[i].equals("-j") || args[i].equals("--region")) {
            region = !region;
            continue;
            }
            if (args[i].equals("-h") || args[i].equals("--help")) {
                System.out.println("\nUsage:\n");
                System.out.println("java TestKdTreeStatic [-n N] [-x X] [-d D] [-t T] " +
                                   "[-g] [-m M] [-j] [-s S] [-p P] [-i] [-h]\n\n" +
                                   "where the command-line options are interpreted as follows.\n");
                System.out.println("-n The number N of randomly generated points used to build the k-d tree\n");
                System.out.println("-x The number X of duplicate points added to to randomly generated points\n");
                System.out.println("-d The number of dimensions D (aka k) of the k-d tree\n");
                System.out.println("-t The number of threads T used to build and search the static k-d tree\n");
                System.out.println("-g Find nearest neighbors to a query point\n");
                System.out.println("-m The maximum number M of nearest neighbors to be found\n");
                System.out.println("-j Perform a region search in a hypercube centered at a query point\n");
                System.out.println("-s The search divisor S that modifies the size of the hypercube for region search\n");
                System.out.println("-p The maximum number P of nodes to report when reporting region search results\n");
                System.out.println("-i The number I of iterations of k-d tree creation\n");
                System.out.println("-h List the command-line options\n");
                System.exit(0);
            }
            throw new RuntimeException("illegal command-line argument: " + args[i]);
        }

        // Calculate a delta coordinate by dividing the positive range of long
        // by the number of points and truncating the quotient. Because the positive
        // range is less than half the full range of long, multiplying the
        // delta coordinate by the number of points ought to produce a product
        // that is less than half the full range of long and therefore avoid
        // possible overflow when comparing keys via the superKeyCompare function.
        // Calculate a padding coordinate to center the coordinates about zero.
        final long deltaCoordinate = Long.MAX_VALUE / numPoints;
        final long padCoordinate = (Long.MAX_VALUE - (numPoints * deltaCoordinate)) / 2;

        // Declare and initialize the oneCoordinate array. Equally space each coordinate
        // across the range of centered coordinates.
        final long beginCoordinate = Long.MIN_VALUE + padCoordinate;
        long thisCoordinate = beginCoordinate;
        long endCoordinate = 0;
        final long[] oneCoordinate = new long[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            oneCoordinate[i] = thisCoordinate;
            endCoordinate = thisCoordinate;
            thisCoordinate += deltaCoordinate;
        }

        // These two coordinates indicate whether integer overlow occurs for region search.
        long maxCoordinate = endCoordinate * 2;
        long minCoordinate = -beginCoordinate * 2;

        System.out.println("\ndeltaCoordinate = " + deltaCoordinate);
        System.out.println("padCoordinate = " + padCoordinate);
        System.out.println("beginCoordinate = " + beginCoordinate);
        System.out.println("endCoordinate = " + endCoordinate);
        System.out.println("minCoordinate = " + minCoordinate);
        System.out.println("maxCoordinate = " + maxCoordinate);

        // Calculate the number of child threads to be the number of threads minus 1, then
        // calculate the maximum tree depth at which to launch a child thread.  Truncate
        // this depth such that the total number of threads, including the master thread, is
        // an integer power of 2, hence simplifying the launching of child threads by restricting
        // them to only the < branch of the tree for some number of levels of the tree.
        int n = 0;
        if (numThreads > 0) {
            while (numThreads > 0) {
                n++;
                numThreads >>= 1;
            }
            numThreads = 1 << (n - 1);
        } else {
            numThreads = 0;
        }
        final int childThreads = numThreads - 1;
        int maximumSubmitDepth = -1;
        if (numThreads < 2) {
            maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
        } else if (numThreads == 2) {
            maximumSubmitDepth = 0;
        } else {
            maximumSubmitDepth = (int) Math.floor( Math.log( (double) childThreads ) / Math.log(2.) );
        }
        System.out.println("\nNumber of child threads = " + childThreads + "  maximum submit depth = " + maximumSubmitDepth + "\n");
		
        // Create a fixed thread pool ExecutorService.
        ExecutorService executor = null;
        if (childThreads > 0) {
            try {
                executor = Executors.newFixedThreadPool(childThreads);
            } catch (IllegalArgumentException e) {
                throw new IllegalArgumentException("executor exception " + e.getMessage());
            }
        }
		
        // Allocate arrays to store the execution times and statistics.
        final double[] createTime = new double[iterations];
        final double[] initTime = new double[iterations];
        final double[] sortTime = new double[iterations];
        final double[] removeTime = new double[iterations];
        final double[] buildTime = new double[iterations];
        final double[] verifyTime = new double[iterations];
        final double[] searchTime = new double[iterations];
        final double[] containsTime = new double[iterations];
        final double[] neighborsSearchTime = new double[iterations];
        final double[] neighborsBruteTime = new double[iterations];
        final double[] regionSearchTime = new double[iterations];
        final double[] regionBruteTime = new double[iterations];

        // Initialize the random-number generator using Pi as a seed. An alternative to Random might be the Mersenne twister:
        // https://commons.apache.org/proper/commons-math/javadocs/api-3.6.1/org/apache/commons/math3/random/MersenneTwister.html
        Random rand = new Random();
        rand.setSeed(3141592653589793239L);
		
        // Declare and initialize the coordinates array. Each element of the
        // coordinates array is a pair wherein the key is an array of (x, y, z, w...)
        // coordinates and the value is the string representation of an integer.
        extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
        final Pair[] coordinates = new Pair[numPoints + extraPoints];
        for (int i = 0; i < coordinates.length; ++i) {
            final long[] key = new long[numDimensions];
            final String value = String.valueOf(i);
            coordinates[i] = new Pair(key, value);
        }

        // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
        long[] query = new long[numDimensions];
        long[] queryLower = new long[numDimensions];
        long[] queryUpper = new long[numDimensions];
        for (int i = 0; i < numDimensions; i++) {
            query[i] = i;
            queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
            queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
        }
        // Ensure that each query lower bound <= the corresponding query upper bound.
        for (int i = 0; i < queryLower.length; ++i) {
            if (queryLower[i] > queryUpper[i]) {
                long tmp = queryLower[i];
                queryLower[i] = queryUpper[i];
                queryUpper[i] = tmp;
            }
        }

        // These variables will be modified by building and testing the k-d tree.
        int treeHeight = 0, staticTreeHeight = 0, staticNumberOfNodes;
        int numRegionNodes = 0, numNeighborsNodes = 0;
        long numberOfNodes = 0L;

        // Build and test the k-d tree for the specified number of iterations.
        for (int k = 0; k < iterations; ++k)
        {
            // Shuffle the coordinates vector independently for each dimension.
            for (int j = 0; j < numDimensions; ++j) {
                shuffleArray(oneCoordinate, rand);
                for (int i = 0; i < numPoints; ++i) {
                    coordinates[i].getKey()[j] = oneCoordinate[i];
                }
            }

            // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
            for (int i = 1; i <= extraPoints; ++i) {
                for (int j = 0; j < numDimensions; ++j) {
                    coordinates[numPoints - 1 + i].getKey()[j] = coordinates[numPoints - 1 - i].getKey()[j];
                }
            }

            // Create a static, balanced k-d tree.
            final long[] nN = new long[1];
            final double[] iT = new double[1]; // initialization time
            final double[] sT = new double[1]; // sort time
            final double[] rT = new double[1]; // remove time
            final double[] kT = new double[1]; // k-d tree-build time
            final double[] vT = new double[1]; // verify time

            final KdTreeStatic tree = KdTreeStatic.createKdTree(coordinates,
                                                                executor,
                                                                maximumSubmitDepth,
                                                                nN,
                                                                iT,
                                                                sT,
                                                                rT,
                                                                kT,
                                                                vT);

            createTime[k] = iT[0] + sT[0] + rT[0] + kT[0];
            initTime[k] = iT[0];
            sortTime[k] = sT[0];
            buildTime[k] = kT[0];

            // Verify correct order of each node in the k-d tree and count the nodes.
            long vTime = System.currentTimeMillis();
            numberOfNodes = tree.verifyKdTree();
            vTime = System.currentTimeMillis() - vTime;
            verifyTime[k] += (double) vTime / Constants.MILLISECONDS_TO_SECONDS;

            if (numberOfNodes + extraPoints != coordinates.length) {
                throw new RuntimeException("number of coordinates = " + coordinates.length + "  !=  " +
                                           "number of nodes + extra points = " + (numberOfNodes + extraPoints));
            } else {
                treeHeight = tree.getTreeHeight();
            }

            // Check that the two versions of verifyKdTree report the same number of nodes.
            if (nN[0] != numberOfNodes) {
                throw new RuntimeException("number of nodes from createKdTree = " + nN[0] +
                                        "  != number of nodes from returned root = " + numberOfNodes);
            }
            
            // Search for each coordinate in the k-d tree. 
            long sTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (!tree.contains(coordinates[i])) {
                    throw new RuntimeException("failed to find tuple " + i);
                }
            }
            sTime = System.currentTimeMillis() - sTime;
            searchTime[k] += (double) sTime / Constants.MILLISECONDS_TO_SECONDS;

            // Region search the k-d tree to find the nodes within a hypercube search region centered near the origin.
            if (region) {
                // Search the tree to get the list of KdNodes
                long rsTime = System.currentTimeMillis();
                List<KdNode> regionNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, true);
                rsTime = System.currentTimeMillis() - rsTime;
                regionSearchTime[k] += (double) rsTime / Constants.MILLISECONDS_TO_SECONDS;
                numRegionNodes = regionNodes.size();

                // Search the tree again to get the list of KdNodes.
                long bsTime = System.currentTimeMillis();
                List<KdNode> bruteNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, false);
                bsTime = System.currentTimeMillis() - bsTime;
                regionBruteTime[k] += (double) bsTime / Constants.MILLISECONDS_TO_SECONDS;

                // Compare the results of region search and brute-force search.
                if (regionNodes.size() != bruteNodes.size()) {
                    throw new RuntimeException("number of nodes found by region-search and brute-force do not match");
                } else {
                    for (int i = 0; i < regionNodes.size(); ++i) {
                        if (MergeSort.superKeyCompare(regionNodes.get(i).tuple, bruteNodes.get(i).tuple, 0) != 0L) {
                            throw new RuntimeException("region-search and brute-force values at " + i + " do not match");
                        }
                    }
                }
            }

            // Search the k-d tree to find the numNearestNeighbors nearest neighbors to the first point.
            if (neighbors)
            {
                // Search the tree to get the list of KdNodes.
                long nnTime = System.currentTimeMillis();
                List<Paire> nnList = tree.findNearestNeighbors(query, numNearestNeighbors);
                nnTime = System.currentTimeMillis() - nnTime;
                neighborsSearchTime[k] += (double) nnTime / Constants.MILLISECONDS_TO_SECONDS;
                numNeighborsNodes = nnList.size();

                // Search the tree again to get the list of KdNodes.
                long bfTime = System.currentTimeMillis();
                List<Paire> bfList = tree.findBruteNeighbors(query, numNearestNeighbors);
                bfTime = System.currentTimeMillis() - bfTime;
                neighborsBruteTime[k] += (double) bfTime / Constants.MILLISECONDS_TO_SECONDS;
                int numBruteNodes = bfList.size();

                // Compare the results of nearest-neighbor search and brute-force search.
                if (numNeighborsNodes != numBruteNodes) {
                    System.out.println("nearest-neighbor size = " + numNeighborsNodes +
                                       "  !=  brute-force size = " + numBruteNodes);
                }
                for (int i = 0; i < numNeighborsNodes; ++i) {
                    if (MergeSort.superKeyCompare(bfList.get(i).getValue().tuple, nnList.get(i).getValue().tuple, 0) != 0L) {
                        System.out.println("nearest-neighbor and brute-force values at " + i + " do not match");
                        System.out.println("nn dist = " + nnList.get(i).getKey() +
                                           "  bf dist = " + bfList.get(i).getKey() + "\n");
                    }
                }
            }

            System.out.println("finished iteration " + (k + 1));
        }

        // Report k-d tree statistics.
        System.out.println("\nstatic tree:\n");
        System.out.println("number of nodes = " + numberOfNodes + "  k-d tree height = " + treeHeight + "\n");

        // Here is a kludge for passing parameters to the calcMeanStd method by reference.
        final double[] mean = new double[1];
        final double[] std = new double[1];

        // Report execution times.
        calcMeanStd(createTime, mean, std);
        System.out.printf("create time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(verifyTime, mean, std);
        System.out.printf("verify time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(searchTime, mean, std);
        System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(initTime, mean, std);
        System.out.printf("\ninit time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(sortTime, mean, std);
        System.out.printf("sort time = %.4f  std dev = %.4f\n", mean[0], std[0]);

        if (neighbors) {
            System.out.print("\nFound " + numNeighborsNodes + " nearest neighbors to ");
            KdNode.printTuple(query);
            System.out.println("\n");
            calcMeanStd(neighborsSearchTime, mean, std);
            System.out.printf("nearest neighbor search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(neighborsBruteTime, mean, std);
            System.out.printf("nearest neighbor brute time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (region) {
            System.out.print("\nFound " + numRegionNodes+ " tuples found by region search within " +
                              (queryUpper[0] - queryLower[0]) + " units of ");
            KdNode.printTuple(query);
            System.out.println(" in all dimensions.\n");
            calcMeanStd(regionSearchTime, mean, std);
            System.out.printf("region search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(regionBruteTime, mean, std);
            System.out.printf("brute search time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        System.out.println();
    
        // Shut down the ExecutorService.
        if (childThreads > 0) {
            executor.shutdown();
        }
    }
} // class TestKdTreeStatic


==> anc/README.md <==
The KdTreeDynamic directory contains an implementation of the KdTreeDynamic class that
is not extensible by the KdTreeLogarithmic class.

The KdTreeLogarithmic directory contains and implementation of the KdTreeDynamic class that
is extended by the KdTreeLogarithmic class.
